Fisher Completions and Statistical Regularization of Wrapped Gaussian Families

We determine the intrinsic Fisher completion of the full-covariance wrapped Gaussian family on a fixed torus and relate its geometry to uniform estimation. The completion is homeomorphic to the total-variation closure. Every added law is, in suitable integer torus coordinates, a product of a uniform law and a lower-dimensional wrapped Gaussian. All these densities are positive and real analytic, but in dimension at least two no added point has a compact neighborhood. Small balls remain contractible, and explicit minimizing geodesics pass through added points. In dimension at least two, every fixed Fisher neighborhood of an added point has a positive minimax risk at every sample size. For subfamilies with a common positive lower bound on the variance in every nonzero integer direction, we prove that compactness of the completed closure is equivalent to uniform consistency in either $L^1$ or completed-Fisher loss. Equivalently, the Fourier moments must decay uniformly over the subfamily. A fixed covariance floor guarantees this condition without an upper covariance bound and gives $L^1$ risk at most $C_{\varepsilon,d}n^{-1/2}\{\log(n+1)\}^{d/4}$. A common-phase example illustrates how partially uniform limits can retain relative-phase information while remaining uniformly estimable.

==> anc/uniqueness_supplement_run.txt <==
{
  "M_coefficients_checked": 40,
  "R40": 4351246467529530,
  "R_at_half": "15064018893/2048",
  "leading_deficit_derivatives_checked": 5,
  "loss_numerator_absolute_coefficient_sum": 376,
  "loss_numerator_degree": 5,
  "derivative_weight": 3,
  "endpoint_negative_monomial_bounds": {
    "2": "266563/20000",
    "3": "85588293/2000000",
    "4": "19730389/2000000",
    "5": "5309537/8000000"
  },
  "certified_root_enclosures": {
    "critical_radius_squared": {
      "terms": 200,
      "coefficient_norm_bound_at_half": "8000000",
      "endpoints": [
        {
          "endpoint": "0.1850351633",
          "endpoint_as_rational": "1850351633/10000000000",
          "sign": 1,
          "signed_partial_sum_lower_bound": "1/1000000000",
          "absolute_tail_upper_bound": "1/1000000000000000"
        },
        {
          "endpoint": "0.1850351634",
          "endpoint_as_rational": "925175817/5000000000",
          "sign": -1,
          "signed_partial_sum_lower_bound": "1/1000000000",
          "absolute_tail_upper_bound": "1/1000000000000000"
        }
      ]
    },
    "curvature_zero_squared": {
      "terms": 200,
      "coefficient_norm_bound_at_half": "925869/128",
      "endpoints": [
        {
          "endpoint": "0.4020831027",
          "endpoint_as_rational": "4020831027/10000000000",
          "sign": 1,
          "signed_partial_sum_lower_bound": "1/1000000000",
          "absolute_tail_upper_bound": "1/1000000000000000"
        },
        {
          "endpoint": "0.4020831028",
          "endpoint_as_rational": "1005207757/2500000000",
          "sign": -1,
          "signed_partial_sum_lower_bound": "1/1000000000",
          "absolute_tail_upper_bound": "1/1000000000000000"
        }
      ]
    }
  },
  "endpoint_rational_constants_checked": true,
  "status": "all exact checks passed"
}


==> anc/verification/README.txt <==
NUMERICAL CORROBORATION FOR
"Fisher Completions and Statistical Regularization of Wrapped Gaussian Families"
(G. Cho and H. C. Jang)

Every theorem in the paper is proved analytically. The programs below only
corroborate selected formulas on finite samples; they are not interval
certificates, and no proof depends on them.

Run all checks from any directory (assertions must be enabled; do not use -O):
  python3 /path/to/verification/run_all.py --jobs 2
Python packages: see requirements.txt. Per-program logs are written to run_logs/
and a summary to verification_manifest.json.

verify_heat_contraction.py      heat contraction (Theorem 4.1), twenty circular
                                cases, two grids.
verify_heat_contraction_2d.py   heat contraction in two observation dimensions,
                                twenty-five full-covariance tangent cases.
verify_new_geometry.py          shortest-shell distance coefficient on fixed
                                covariance rays (Proposition 3.5), two grids.
verify_sharp_distance_independent.py
                                the same coefficient bracketed between an ambient
                                square-root chord and an admissible intrinsic ray.
check_statistical_identity.py   the theta identity 1+chi^2 = T(q)^m used in the
                                proof of Corollary 6.1, 48 finite-grid cases.
check_regularization.py         Gaussian tail, clipping/Fourier bounds and shear
                                examples for the spectral-floor theorem.
check_metric_bounds.py          lower and upper distance bounds between
                                compatible pieces, by numerical integration.

simulate_estimation.py          Monte Carlo illustration for Figure 5 (Section 6):
                                worst-case mean L1 error of the truncated Fourier
                                estimator on the shear family and on a spectral-floor
                                family, d=2, n from 100 to 30000, 12 repetitions.
                                Seeded; writes simulate_estimation.json and
                                images/estimation_simulation.png. Takes a few minutes;
                                not part of run_all.py. Illustration only.


==> anc/verification/check_metric_bounds.json <==
{
  "status": "passed",
  "cases": 16,
  "scope": "Finite quadrature of rigorous bound formulas; no exact cross-piece distance is computed.",
  "rows": [
    {
      "angular_nodes": 512,
      "radial_nodes": 24,
      "q": 0.2,
      "s": 0.2,
      "hellinger_chord_lower": 0.4064200742813111,
      "product_path_upper": 0.40793536601666236,
      "via_endpoint": 0.5769077271923965,
      "predicted_leading": 0.4,
      "lower_relative_error": 0.016050185703277764,
      "upper_relative_error": 0.019838415041655733
    },
    {
      "angular_nodes": 512,
      "radial_nodes": 24,
      "q": 0.1,
      "s": 0.1,
      "hellinger_chord_lower": 0.20080993654331994,
      "product_path_upper": 0.20099762497496232,
      "via_endpoint": 0.28425356724437284,
      "predicted_leading": 0.2,
      "lower_relative_error": 0.004049682716599667,
      "upper_relative_error": 0.004988124874811595
    },
    {
      "angular_nodes": 512,
      "radial_nodes": 24,
      "q": 0.05,
      "s": 0.05,
      "hellinger_chord_lower": 0.10010148182313834,
      "product_path_upper": 0.10012492286191095,
      "via_endpoint": 0.14159802384287443,
      "predicted_leading": 0.1,
      "lower_relative_error": 0.0010148182313833853,
      "upper_relative_error": 0.001249228619109477
    },
    {
      "angular_nodes": 512,
      "radial_nodes": 24,
      "q": 0.2,
      "s": 0.05,
      "hellinger_chord_lower": 0.29661273842397384,
      "product_path_upper": 0.2970153725190431,
      "via_endpoint": 0.35925287551763546,
      "predicted_leading": 0.29154759474226505,
      "lower_relative_error": 0.017373299499131578,
      "upper_relative_error": 0.018754323051821675
    },
    {
      "angular_nodes": 512,
      "radial_nodes": 24,
      "q": 0.1,
      "s": 0.025,
      "hellinger_chord_lower": 0.1464082076906981,
      "product_path_upper": 0.14646092951069353,
      "via_endpoint": 0.1774931695041018,
      "predicted_leading": 0.14577379737113252,
      "lower_relative_error": 0.004352018888212017,
      "upper_relative_error": 0.004713687589626314
    },
    {
      "angular_nodes": 512,
      "radial_nodes": 24,
      "q": 0.05,
      "s": 0.0125,
      "hellinger_chord_lower": 0.07296624661779959,
      "product_path_upper": 0.07297293277084436,
      "via_endpoint": 0.08847806246512768,
      "predicted_leading": 0.07288689868556626,
      "lower_relative_error": 0.0010886446489599688,
      "upper_relative_error": 0.0011803779119379243
    },
    {
      "angular_nodes": 512,
      "radial_nodes": 24,
      "q": 0.1,
      "s": 0.001,
      "hellinger_chord_lower": 0.14209075245642705,
      "product_path_upper": 0.14213381942658052,
      "via_endpoint": 0.14354099789166613,
      "predicted_leading": 0.14142842712835352,
      "lower_relative_error": 0.004683113158519658,
      "upper_relative_error": 0.004987627399595018
    },
    {
      "angular_nodes": 512,
      "radial_nodes": 24,
      "q": 0.05,
      "s": 0.0005,
      "hellinger_chord_lower": 0.0707970539927185,
      "product_path_upper": 0.07080254295699279,
      "via_endpoint": 0.0715061187910121,
      "predicted_leading": 0.07071421356417676,
      "lower_relative_error": 0.0011714820029293804,
      "upper_relative_error": 0.001249103799137341
    },
    {
      "angular_nodes": 1024,
      "radial_nodes": 48,
      "q": 0.2,
      "s": 0.2,
      "hellinger_chord_lower": 0.40642007428131327,
      "product_path_upper": 0.40793536601666225,
      "via_endpoint": 0.5769077271923964,
      "predicted_leading": 0.4,
      "lower_relative_error": 0.016050185703283093,
      "upper_relative_error": 0.01983841504165551
    },
    {
      "angular_nodes": 1024,
      "radial_nodes": 48,
      "q": 0.1,
      "s": 0.1,
      "hellinger_chord_lower": 0.20080993654331994,
      "product_path_upper": 0.20099762497496235,
      "via_endpoint": 0.2842535672443729,
      "predicted_leading": 0.2,
      "lower_relative_error": 0.004049682716599667,
      "upper_relative_error": 0.004988124874811595
    },
    {
      "angular_nodes": 1024,
      "radial_nodes": 48,
      "q": 0.05,
      "s": 0.05,
      "hellinger_chord_lower": 0.10010148182313834,
      "product_path_upper": 0.10012492286191095,
      "via_endpoint": 0.14159802384287443,
      "predicted_leading": 0.1,
      "lower_relative_error": 0.0010148182313833853,
      "upper_relative_error": 0.001249228619109477
    },
    {
      "angular_nodes": 1024,
      "radial_nodes": 48,
      "q": 0.2,
      "s": 0.05,
      "hellinger_chord_lower": 0.29661273842397534,
      "product_path_upper": 0.29701537251904303,
      "via_endpoint": 0.3592528755176354,
      "predicted_leading": 0.29154759474226505,
      "lower_relative_error": 0.017373299499136685,
      "upper_relative_error": 0.018754323051821453
    },
    {
      "angular_nodes": 1024,
      "radial_nodes": 48,
      "q": 0.1,
      "s": 0.025,
      "hellinger_chord_lower": 0.1464082076906981,
      "product_path_upper": 0.14646092951069356,
      "via_endpoint": 0.17749316950410182,
      "predicted_leading": 0.14577379737113252,
      "lower_relative_error": 0.004352018888212017,
      "upper_relative_error": 0.004713687589626536
    },
    {
      "angular_nodes": 1024,
      "radial_nodes": 48,
      "q": 0.05,
      "s": 0.0125,
      "hellinger_chord_lower": 0.07296624661780567,
      "product_path_upper": 0.07297293277084436,
      "via_endpoint": 0.08847806246512768,
      "predicted_leading": 0.07288689868556626,
      "lower_relative_error": 0.0010886446490432355,
      "upper_relative_error": 0.0011803779119379243
    },
    {
      "angular_nodes": 1024,
      "radial_nodes": 48,
      "q": 0.1,
      "s": 0.001,
      "hellinger_chord_lower": 0.14209075245642705,
      "product_path_upper": 0.14213381942658054,
      "via_endpoint": 0.14354099789166613,
      "predicted_leading": 0.14142842712835352,
      "lower_relative_error": 0.004683113158519658,
      "upper_relative_error": 0.00498762739959524
    },
    {
      "angular_nodes": 1024,
      "radial_nodes": 48,
      "q": 0.05,
      "s": 0.0005,
      "hellinger_chord_lower": 0.0707970539927185,
      "product_path_upper": 0.07080254295699279,
      "via_endpoint": 0.0715061187910121,
      "predicted_leading": 0.07071421356417676,
      "lower_relative_error": 0.0011714820029293804,
      "upper_relative_error": 0.001249103799137341
    }
  ]
}


==> anc/verification/check_metric_bounds.py <==
"""Finite quadrature corroboration of the new cross-piece bounds.

The exact distance is not numerically computed. We check that the stated
lower/upper expressions have the predicted common leading term and are
consistent with their ordering. The proofs are in metric_results.tex.
"""
if not __debug__:
    raise RuntimeError('Assertions must remain enabled; do not use -O.')

import json
from pathlib import Path
import numpy as np


def circular_quantities(q, angular_nodes, radial_nodes):
    theta=2*np.pi*np.arange(angular_nodes)/angular_nodes
    frequency=np.arange(1,16)
    cosines=np.cos(frequency[:,None]*theta)
    square=frequency**2

    def B(x):
        density=1+2*np.sum(x**square[:,None]*cosines,axis=0)
        derivative=2*np.sum(square[:,None]*x**(square[:,None]-1)*cosines,axis=0)
        assert density.min()>0
        return np.mean(derivative**2/density)

    density=1+2*np.sum(q**square[:,None]*cosines,axis=0)
    affinity=np.mean(np.sqrt(density))
    nodes,weights=np.polynomial.legendre.leggauss(radial_nodes)
    radius=q/2*np.dot(weights,[np.sqrt(B(q*(x+1)/2)) for x in nodes])
    return float(affinity),float(radius)


rows=[]
for angular_nodes,radial_nodes in [(512,24),(1024,48)]:
    for q,s in [(0.2,0.2),(0.1,0.1),(0.05,0.05),
                (0.2,0.05),(0.1,0.025),(0.05,0.0125),
                (0.1,0.001),(0.05,0.0005)]:
        aq,rq=circular_quantities(q,angular_nodes,radial_nodes)
        az,rz=circular_quantities(s,angular_nodes,radial_nodes)
        lower=2*np.sqrt(2-2*aq*az)
        upper=np.hypot(rq,rz)
        through_center=rq+rz
        leading=np.sqrt(2*(q*q+s*s))
        assert 0<lower<=upper+1e-11<through_center
        assert abs(lower/leading-1)<2*(q*q+s*s)
        assert abs(upper/leading-1)<2*(q*q+s*s)
        rows.append(dict(angular_nodes=angular_nodes,radial_nodes=radial_nodes,
                         q=q,s=s,hellinger_chord_lower=float(lower),
                         product_path_upper=float(upper),via_endpoint=through_center,
                         predicted_leading=leading,
                         lower_relative_error=float(lower/leading-1),
                         upper_relative_error=float(upper/leading-1)))
for a,b in zip(rows[:8],rows[8:]):
    for key in ['hellinger_chord_lower','product_path_upper','via_endpoint']:
        assert abs(a[key]-b[key])<1e-11
out=dict(status='passed',cases=len(rows),
         scope='Finite quadrature of rigorous bound formulas; no exact cross-piece distance is computed.',
         rows=rows)
Path(__file__).with_suffix('.json').write_text(json.dumps(out,indent=2)+'\n')
print(json.dumps({k:v for k,v in out.items() if k!='rows'},indent=2))


==> anc/verification/check_regularization.json <==
{
  "status": "passed",
  "gaussian_tail_cases": 48,
  "clipping_and_envelope_cases": 12,
  "shear_cases": 7,
  "evidence_scope": "Finite high-precision/float corroboration; not interval certification or a risk simulation",
  "tails": [
    {
      "epsilon": "0.05",
      "dimension": 1,
      "cutoff": 1,
      "gaussian_tail": "5.02419574621059400850721",
      "analytic_upper_bound": "19.0245884900142801818285"
    },
    {
      "epsilon": "0.05",
      "dimension": 1,
      "cutoff": 2,
      "gaussian_tail": "3.38673424005463029116734",
      "analytic_upper_bound": "8.18730753077981858669936"
    },
    {
      "epsilon": "0.05",
      "dimension": 1,
      "cutoff": 4,
      "gaussian_tail": "1.21282000857664052201964",
      "analytic_upper_bound": "2.24664482058610795715051"
    },
    {
      "epsilon": "0.05",
      "dimension": 1,
      "cutoff": 8,
      "gaussian_tail": "0.0551010574576137924999584",
      "analytic_upper_bound": "0.101905509945915537915198"
    },
    {
      "epsilon": "0.05",
      "dimension": 2,
      "cutoff": 1,
      "gaussian_tail": "54.4075857016491704402302",
      "analytic_upper_bound": "301.602683552778874855011"
    },
    {
      "epsilon": "0.05",
      "dimension": 2,
      "cutoff": 2,
      "gaussian_tail": "42.2209762406234468566113",
      "analytic_upper_bound": "129.795917722539684938675"
    },
    {
      "epsilon": "0.05",
      "dimension": 2,
      "cutoff": 4,
      "gaussian_tail": "17.7562782150943807301273",
      "analytic_upper_bound": "35.6167549818163228396531"
    },
    {
      "epsilon": "0.05",
      "dimension": 2,
      "cutoff": 8,
      "gaussian_tail": "0.870497974061924791321737",
      "analytic_upper_bound": "1.61553955738043162569404"
    },
    {
      "epsilon": "0.05",
      "dimension": 3,
      "cutoff": 1,
      "gaussian_tail": "473.595307502401031813819",
      "analytic_upper_bound": "3586.05044626786800841564"
    },
    {
      "epsilon": "0.05",
      "dimension": 3,
      "cutoff": 2,
      "gaussian_tail": "404.4746576137557529329",
      "analytic_upper_bound": "1543.27111148269608333095"
    },
    {
      "epsilon": "0.05",
      "dimension": 3,
      "cutoff": 4,
      "gaussian_tail": "195.416443391842689208428",
      "analytic_upper_bound": "423.482571814732550187462"
    },
    {
      "epsilon": "0.05",
      "dimension": 3,
      "cutoff": 8,
      "gaussian_tail": "10.3142729536125607986343",
      "analytic_upper_bound": "19.2087360843845917200671"
    },
    {
      "epsilon": "0.2",
      "dimension": 1,
      "cutoff": 1,
      "gaussian_tail": "1.32586579145004729600809",
      "analytic_upper_bound": "4.09365376538990929334968"
    },
    {
      "epsilon": "0.2",
      "dimension": 1,
      "cutoff": 2,
      "gaussian_tail": "0.427207863215604113147887",
      "analytic_upper_bound": "1.12332241029305397857526"
    },
    {
      "epsilon": "0.2",
      "dimension": 1,
      "cutoff": 4,
      "gaussian_tail": "0.0150856788156986062221194",
      "analytic_upper_bound": "0.0509527549729577689575991"
    },
    {
      "epsilon": "0.2",
      "dimension": 1,
      "cutoff": 8,
      "gaussian_tail": "0.000000188456765884927462275184",
      "analytic_upper_bound": "0.00000172548285752325049561565"
    },
    {
      "epsilon": "0.2",
      "dimension": 2,
      "cutoff": 1,
      "gaussian_tail": "8.751760071494481554679",
      "analytic_upper_bound": "32.4489794306349212346928"
    },
    {
      "epsilon": "0.2",
      "dimension": 2,
      "cutoff": 2,
      "gaussian_tail": "3.20382261367543498225369",
      "analytic_upper_bound": "8.90418874545408070991987"
    },
    {
      "epsilon": "0.2",
      "dimension": 2,
      "cutoff": 4,
      "gaussian_tail": "0.119351387601019593639851",
      "analytic_upper_bound": "0.403884889345107906423809"
    },
    {
      "epsilon": "0.2",
      "dimension": 2,
      "cutoff": 8,
      "gaussian_tail": "0.0000014938316537846038877264",
      "analytic_upper_bound": "0.000013677306621546244232889"
    },
    {
      "epsilon": "0.2",
      "dimension": 3,
      "cutoff": 1,
      "gaussian_tail": "43.9090814500068874286792",
      "analytic_upper_bound": "192.908888935337010416654"
    },
    {
      "epsilon": "0.2",
      "dimension": 3,
      "cutoff": 2,
      "gaussian_tail": "18.0396648317268499943797",
      "analytic_upper_bound": "52.9353214768415687735111"
    },
    {
      "epsilon": "0.2",
      "dimension": 3,
      "cutoff": 4,
      "gaussian_tail": "0.708193404495789189935772",
      "analytic_upper_bound": "2.40109201054807396501194"
    },
    {
      "epsilon": "0.2",
      "dimension": 3,
      "cutoff": 8,
      "gaussian_tail": "0.00000888081544606666855798051",
      "analytic_upper_bound": "0.0000813114640363525148424476"
    },
    {
      "epsilon": "1",
      "dimension": 1,
      "cutoff": 1,
      "gaussian_tail": "0.036878322483767509840203",
      "analytic_upper_bound": "0.367879441171442321595524"
    },
    {
      "epsilon": "1",
      "dimension": 1,
      "cutoff": 2,
      "gaussian_tail": "0.000247044706299149252766968",
      "analytic_upper_bound": "0.00915781944436709014685901"
    },
    {
      "epsilon": "1",
      "dimension": 1,
      "cutoff": 4,
      "gaussian_tail": "2.77763516355426673566361e-11",
      "analytic_upper_bound": "2.81337936798147786284438e-8"
    },
    {
      "epsilon": "1",
      "dimension": 1,
      "cutoff": 8,
      "gaussian_tail": "1.32793544735629883782366e-35",
      "analytic_upper_bound": "2.00476361318579731622011e-29"
    },
    {
      "epsilon": "1",
      "dimension": 2,
      "cutoff": 1,
      "gaussian_tail": "0.129383762303426285185053",
      "analytic_upper_bound": "1.30423356862267266740133"
    },
    {
      "epsilon": "1",
      "dimension": 2,
      "cutoff": 2,
      "gaussian_tail": "0.000875780244195779881806896",
      "analytic_upper_bound": "0.0324669829243400867766032"
    },
    {
      "epsilon": "1",
      "dimension": 2,
      "cutoff": 4,
      "gaussian_tail": "9.84747886462495978271065e-11",
      "analytic_upper_bound": "9.97420187795132030883189e-8"
    },
    {
      "epsilon": "1",
      "dimension": 2,
      "cutoff": 8,
      "gaussian_tail": "4.70789555918379892062358e-35",
      "analytic_upper_bound": "7.10743713523170288858773e-29"
    },
    {
      "epsilon": "1",
      "dimension": 3,
      "cutoff": 1,
      "gaussian_tail": "0.340459652784470830598112",
      "analytic_upper_bound": "3.46789942128657614356061"
    },
    {
      "epsilon": "1",
      "dimension": 3,
      "cutoff": 2,
      "gaussian_tail": "0.00232849870228485943158516",
      "analytic_upper_bound": "0.0863282727902352844584448"
    },
    {
      "epsilon": "1",
      "dimension": 3,
      "cutoff": 4,
      "gaussian_tail": "2.61840111135623389580629e-10",
      "analytic_upper_bound": "0.000000265209620059625597062995"
    },
    {
      "epsilon": "1",
      "dimension": 3,
      "cutoff": 8,
      "gaussian_tail": "1.25180862369710667614969e-34",
      "analytic_upper_bound": "1.88983612453174108664376e-28"
    },
    {
      "epsilon": "3",
      "dimension": 1,
      "cutoff": 1,
      "gaussian_tail": "0.0000122884284657140554458594",
      "analytic_upper_bound": "0.0165956894559546476597808"
    },
    {
      "epsilon": "3",
      "dimension": 1,
      "cutoff": 2,
      "gaussian_tail": "3.75905763592849475500377e-12",
      "analytic_upper_bound": "0.00000102403539222136829311372"
    },
    {
      "epsilon": "3",
      "dimension": 1,
      "cutoff": 4,
      "gaussian_tail": "5.35727392361618084761809e-33",
      "analytic_upper_bound": "1.18763673561744592190443e-22"
    },
    {
      "epsilon": "3",
      "dimension": 1,
      "cutoff": 8,
      "gaussian_tail": "5.85424499303073622333764e-106",
      "analytic_upper_bound": "1.71889058525632683449759e-85"
    },
    {
      "epsilon": "3",
      "dimension": 2,
      "cutoff": 1,
      "gaussian_tail": "0.0000270242272495267122450372",
      "analytic_upper_bound": "0.0364967896840165439576855"
    },
    {
      "epsilon": "3",
      "dimension": 2,
      "cutoff": 2,
      "gaussian_tail": "8.26681749573942610406887e-12",
      "analytic_upper_bound": "0.00000225203083234861445524795"
    },
    {
      "epsilon": "3",
      "dimension": 2,
      "cutoff": 4,
      "gaussian_tail": "1.17815713645889389243324e-32",
      "analytic_upper_bound": "2.61181846502251976005557e-22"
    },
    {
      "epsilon": "3",
      "dimension": 2,
      "cutoff": 8,
      "gaussian_tail": "1.28744966478440934394165e-105",
      "analytic_upper_bound": "3.78013750778078593160081e-85"
    },
    {
      "epsilon": "3",
      "dimension": 3,
      "cutoff": 1,
      "gaussian_tail": "0.0000445729610876991556634844",
      "analytic_upper_bound": "0.060197061747925755747696"
    },
    {
      "epsilon": "3",
      "dimension": 3,
      "cutoff": 2,
      "gaussian_tail": "1.36351204464140836273409e-11",
      "analytic_upper_bound": "0.00000371445379845263455838333"
    },
    {
      "epsilon": "3",
      "dimension": 3,
      "cutoff": 4,
      "gaussian_tail": "1.94322839094077723437879e-32",
      "analytic_upper_bound": "4.30788019369791588571018e-22"
    },
    {
      "epsilon": "3",
      "dimension": 3,
      "cutoff": 8,
      "gaussian_tail": "2.123493261718692092309e-105",
      "analytic_upper_bound": "6.2348818332146377082553e-85"
    }
  ],
  "clipping": [
    {
      "dimension": 1,
      "epsilon": 0.5,
      "n": 32,
      "cutoff": 3,
      "density_normalization_error": 0.0,
      "raw_grid_L1_error": 0.4028878007746832,
      "clipped_grid_L1_error": 0.4028878007746832,
      "expected_risk_upper_bound": "0.882963187663362413"
    },
    {
      "dimension": 1,
      "epsilon": 0.5,
      "n": 128,
      "cutoff": 4,
      "density_normalization_error": 0.0,
      "raw_grid_L1_error": 0.14109198204176412,
      "clipped_grid_L1_error": 0.14109198204176412,
      "expected_risk_upper_bound": "0.50067047571811644"
    },
    {
      "dimension": 1,
      "epsilon": 0.5,
      "n": 512,
      "cutoff": 4,
      "density_normalization_error": 0.0,
      "raw_grid_L1_error": 0.07460634839424564,
      "clipped_grid_L1_error": 0.07460634839424564,
      "expected_risk_upper_bound": "0.251338268585993533"
    },
    {
      "dimension": 1,
      "epsilon": 1.0,
      "n": 32,
      "cutoff": 2,
      "density_normalization_error": 0.0,
      "raw_grid_L1_error": 0.346928111749443,
      "clipped_grid_L1_error": 0.346928111749443,
      "expected_risk_upper_bound": "0.732551211709780984"
    },
    {
      "dimension": 1,
      "epsilon": 1.0,
      "n": 128,
      "cutoff": 3,
      "density_normalization_error": 0.0,
      "raw_grid_L1_error": 0.13639987809032184,
      "clipped_grid_L1_error": 0.13639987809032184,
      "expected_risk_upper_bound": "0.433202662047971383"
    },
    {
      "dimension": 1,
      "epsilon": 1.0,
      "n": 512,
      "cutoff": 3,
      "density_normalization_error": 0.0,
      "raw_grid_L1_error": 0.11116354695731723,
      "clipped_grid_L1_error": 0.11116354695731723,
      "expected_risk_upper_bound": "0.216886021692152641"
    },
    {
      "dimension": 2,
      "epsilon": 0.5,
      "n": 32,
      "cutoff": 3,
      "density_normalization_error": 4.440892098500626e-16,
      "raw_grid_L1_error": 0.9265969510159154,
      "clipped_grid_L1_error": 0.7320954263113117,
      "expected_risk_upper_bound": "2.47961946002422329"
    },
    {
      "dimension": 2,
      "epsilon": 0.5,
      "n": 128,
      "cutoff": 4,
      "density_normalization_error": 4.440892098500626e-16,
      "raw_grid_L1_error": 0.518826582612372,
      "clipped_grid_L1_error": 0.4554311826284039,
      "expected_risk_upper_bound": "1.58220211112573307"
    },
    {
      "dimension": 2,
      "epsilon": 0.5,
      "n": 512,
      "cutoff": 4,
      "density_normalization_error": 4.440892098500626e-16,
      "raw_grid_L1_error": 0.2619873183297724,
      "clipped_grid_L1_error": 0.249491741244355,
      "expected_risk_upper_bound": "0.792693837777692447"
    },
    {
      "dimension": 2,
      "epsilon": 1.0,
      "n": 32,
      "cutoff": 2,
      "density_normalization_error": 0.0,
      "raw_grid_L1_error": 0.6230095022651053,
      "clipped_grid_L1_error": 0.5430680961800184,
      "expected_risk_upper_bound": "1.76914327619256444"
    },
    {
      "dimension": 2,
      "epsilon": 1.0,
      "n": 128,
      "cutoff": 3,
      "density_normalization_error": 0.0,
      "raw_grid_L1_error": 0.4160451438736326,
      "clipped_grid_L1_error": 0.40952468753127835,
      "expected_risk_upper_bound": "1.22498300484555231"
    },
    {
      "dimension": 2,
      "epsilon": 1.0,
      "n": 512,
      "cutoff": 3,
      "density_normalization_error": 0.0,
      "raw_grid_L1_error": 0.2472887828600841,
      "clipped_grid_L1_error": 0.24534778070865348,
      "expected_risk_upper_bound": "0.61284856380711087"
    }
  ],
  "shears": [
    {
      "k": 0,
      "fixed_a": 1.0,
      "fixed_a_minimum_eigenvalue": 1.0,
      "condition_number": 1.0,
      "adjusted_a_for_floor": 0.5,
      "adjusted_log_fourier_amplitude": -0.25
    },
    {
      "k": 1,
      "fixed_a": 1.0,
      "fixed_a_minimum_eigenvalue": 0.38196601125010515,
      "condition_number": 6.854101966249685,
      "adjusted_a_for_floor": 1.3090169943749475,
      "adjusted_log_fourier_amplitude": -0.6545084971874737
    },
    {
      "k": 2,
      "fixed_a": 1.0,
      "fixed_a_minimum_eigenvalue": 0.1715728752538099,
      "condition_number": 33.970562748477136,
      "adjusted_a_for_floor": 2.914213562373095,
      "adjusted_log_fourier_amplitude": -1.4571067811865475
    },
    {
      "k": 4,
      "fixed_a": 1.0,
      "fixed_a_minimum_eigenvalue": 0.05572809000084121,
      "condition_number": 321.9968943799849,
      "adjusted_a_for_floor": 8.97213595499958,
      "adjusted_log_fourier_amplitude": -4.48606797749979
    },
    {
      "k": 8,
      "fixed_a": 1.0,
      "fixed_a_minimum_eigenvalue": 0.0151549950587156,
      "condition_number": 4353.999770326126,
      "adjusted_a_for_floor": 32.992422502470646,
      "adjusted_log_fourier_amplitude": -16.496211251235323
    },
    {
      "k": 16,
      "fixed_a": 1.0,
      "fixed_a_minimum_eigenvalue": 0.0038760272232055623,
      "condition_number": 66561.99998497641,
      "adjusted_a_for_floor": 128.9980619863884,
      "adjusted_log_fourier_amplitude": -64.4990309931942
    },
    {
      "k": 32,
      "fixed_a": 1.0,
      "fixed_a_minimum_eigenvalue": 0.0009746597952843241,
      "condition_number": 1052673.99999905,
      "adjusted_a_for_floor": 512.9995126701024,
      "adjusted_log_fourier_amplitude": -256.4997563350512
    }
  ]
}


==> anc/verification/check_regularization.py <==
"""Finite numerical corroboration for the spectral-floor theorem.

Checks Gaussian Fourier tails, spectral envelopes, clipping/normalization,
and the shear scaling discussed in the text. These finite computations
are not interval certificates or a proof of uniform statistical risk.
In particular, single-sample losses are not treated as expected losses.
"""
if not __debug__:
    raise RuntimeError("Verification requires assertions; do not use -O.")

from pathlib import Path
import itertools
import json
import math
import numpy as np
from mpmath import mp

mp.dps = 180
rng = np.random.default_rng(271026)
tails = []
for eps_text in ("0.05", "0.2", "1", "3"):
    eps = mp.mpf(eps_text)
    A = mp.jtheta(3, 0, mp.exp(-eps))
    for d, M in itertools.product((1, 2, 3), (1, 2, 4, 8)):
        box = 1 + 2 * mp.fsum(mp.exp(-eps*j*j) for j in range(1, M+1))
        tail = A**d - box**d
        bound = d * A**(d-1) * mp.exp(-eps*M*M)/(eps*M)
        assert tail > 0 and tail <= bound
        tails.append(dict(epsilon=eps_text, dimension=d, cutoff=M,
                          gaussian_tail=mp.nstr(tail, 24),
                          analytic_upper_bound=mp.nstr(bound, 24)))


def frequencies(d, M):
    return np.array(list(itertools.product(range(-M, M+1), repeat=d)), dtype=float)


def spatial_density(theta, mu, covariance):
    d = len(mu)
    inverse = np.linalg.inv(covariance)
    eigmax = np.linalg.eigvalsh(covariance).max()
    K = int(np.ceil((11*np.sqrt(eigmax)+2*np.pi)/(2*np.pi)))+1
    value = np.zeros(len(theta))
    for lift in itertools.product(range(-K,K+1), repeat=d):
        delta = theta-mu+2*np.pi*np.array(lift)
        exponent = np.einsum("ni,ij,nj->n",delta,inverse,delta)
        value += np.exp(-exponent/2)
    value *= (2*np.pi)**(d/2)/np.sqrt(np.linalg.det(covariance))
    return value


clipping = []
for d, eps in itertools.product((1,2), (0.5,1.0)):
    mu = np.arange(1,d+1)*0.3
    if d == 1:
        covariance = np.array([[eps+0.7]])
    else:
        covariance = eps*np.eye(2)+np.array([[0.7,0.2],[0.2,1.3]])
    assert np.linalg.eigvalsh(covariance).min() >= eps
    modes = frequencies(d,8)
    qform = np.einsum("ni,ij,nj->n",modes,covariance,modes)
    envelope = np.exp(-eps*np.sum(modes*modes,axis=1)/2)
    assert np.all(np.exp(-qform/2) <= envelope*(1+1e-14))
    axis = np.linspace(-np.pi,np.pi,96,endpoint=False)
    theta = np.array(list(itertools.product(axis,repeat=d)))
    truth = spatial_density(theta,mu,covariance)
    norm_error = abs(np.mean(truth)-1)
    assert norm_error < 1e-12 and truth.min()>0
    for n in (32,128,512):
        samples = rng.multivariate_normal(mu,covariance,size=n)
        M = max(1,math.ceil(math.sqrt(math.log(n+1)/eps)))
        k = frequencies(d,M)
        moments = np.mean(np.exp(1j*samples@k.T),axis=0)
        raw_complex = np.exp(-1j*theta@k.T)@moments
        assert np.max(np.abs(raw_complex.imag))<1e-12
        raw = raw_complex.real
        assert abs(np.mean(raw)-1)<1e-12
        positive = np.maximum(raw,0)
        mass = np.mean(positive)
        assert mass >= 1-1e-12
        estimate = positive/mass
        loss_raw = np.mean(np.abs(raw-truth))
        loss_clipped = np.mean(np.abs(estimate-truth))
        assert abs(np.mean(estimate)-1)<1e-12
        assert loss_clipped <= 2*loss_raw+1e-12
        em = mp.mpf(str(eps))
        A = mp.jtheta(3,0,mp.exp(-em))
        tail_bound = d*A**(d-1)*mp.exp(-em*M*M)/(em*M)
        risk_bound = 2*mp.sqrt(((2*M+1)**d-1)/n+tail_bound)
        clipping.append(dict(dimension=d,epsilon=eps,n=n,cutoff=M,
            density_normalization_error=norm_error,
            raw_grid_L1_error=float(loss_raw),
            clipped_grid_L1_error=float(loss_clipped),
            expected_risk_upper_bound=mp.nstr(risk_bound,18)))

shears = []
floor = 0.5
previous_logq = math.inf
for k in (0,1,2,4,8,16,32):
    trace = k*k+2
    largest = (trace+math.sqrt(trace*trace-4))/2
    smallest = 1/largest
    fixed_a = 1.0
    adjusted_a = floor*largest
    shear = np.array([[1+k*k,-k],[-k,1]],dtype=float)
    adjusted = adjusted_a*shear
    assert np.linalg.eigvalsh(adjusted).min() >= floor*(1-1e-9)
    logq = -adjusted_a/2
    assert logq < previous_logq
    previous_logq = logq
    shears.append(dict(k=k,fixed_a=fixed_a,
        fixed_a_minimum_eigenvalue=fixed_a*smallest,
        condition_number=largest/smallest,
        adjusted_a_for_floor=adjusted_a,
        adjusted_log_fourier_amplitude=logq))

result = dict(status="passed",gaussian_tail_cases=len(tails),
    clipping_and_envelope_cases=len(clipping),shear_cases=len(shears),
    evidence_scope="Finite high-precision/float corroboration; not interval certification or a risk simulation",
    tails=tails,clipping=clipping,shears=shears)
Path(__file__).with_suffix(".json").write_text(json.dumps(result,indent=2)+"\n")
print(json.dumps({k:v for k,v in result.items()
                 if k not in ("tails","clipping","shears")},indent=2))


==> anc/verification/check_statistical_identity.json <==
{
  "status": "passed",
  "cases": 48,
  "max_absolute_error": 4.440892098500626e-16,
  "evidence_scope": "finite-grid floating-point corroboration only",
  "rows": [
    {
      "grid": 128,
      "q": 0.05,
      "residual_rank": 0,
      "shear": 0,
      "target": 1.0100250001570312,
      "observed": 1.010025000157031,
      "absolute_error": 2.220446049250313e-16
    },
    {
      "grid": 128,
      "q": 0.05,
      "residual_rank": 0,
      "shear": 1,
      "target": 1.0100250001570312,
      "observed": 1.0100250001570312,
      "absolute_error": 0.0
    },
    {
      "grid": 128,
      "q": 0.05,
      "residual_rank": 0,
      "shear": 4,
      "target": 1.0100250001570312,
      "observed": 1.0100250001570312,
      "absolute_error": 0.0
    },
    {
      "grid": 128,
      "q": 0.05,
      "residual_rank": 0,
      "shear": 11,
      "target": 1.0100250001570312,
      "observed": 1.0100250001570312,
      "absolute_error": 0.0
    },
    {
      "grid": 128,
      "q": 0.05,
      "residual_rank": 1,
      "shear": 0,
      "target": 1.005000000078125,
      "observed": 1.005000000078125,
      "absolute_error": 0.0
    },
    {
      "grid": 128,
      "q": 0.05,
      "residual_rank": 1,
      "shear": 1,
      "target": 1.005000000078125,
      "observed": 1.005000000078125,
      "absolute_error": 0.0
    },
    {
      "grid": 128,
      "q": 0.05,
      "residual_rank": 1,
      "shear": 4,
      "target": 1.005000000078125,
      "observed": 1.005000000078125,
      "absolute_error": 0.0
    },
    {
      "grid": 128,
      "q": 0.05,
      "residual_rank": 1,
      "shear": 11,
      "target": 1.005000000078125,
      "observed": 1.005000000078125,
      "absolute_error": 0.0
    },
    {
      "grid": 128,
      "q": 0.15,
      "residual_rank": 0,
      "shear": 0,
      "target": 1.09202607128855,
      "observed": 1.09202607128855,
      "absolute_error": 0.0
    },
    {
      "grid": 128,
      "q": 0.15,
      "residual_rank": 0,
      "shear": 1,
      "target": 1.09202607128855,
      "observed": 1.09202607128855,
      "absolute_error": 0.0
    },
    {
      "grid": 128,
      "q": 0.15,
      "residual_rank": 0,
      "shear": 4,
      "target": 1.09202607128855,
      "observed": 1.09202607128855,
      "absolute_error": 0.0
    },
    {
      "grid": 128,
      "q": 0.15,
      "residual_rank": 0,
      "shear": 11,
      "target": 1.09202607128855,
      "observed": 1.0920260712885501,
      "absolute_error": 2.220446049250313e-16
    },
    {
      "grid": 128,
      "q": 0.15,
      "residual_rank": 1,
      "shear": 0,
      "target": 1.0450005125781279,
      "observed": 1.0450005125781279,
      "absolute_error": 0.0
    },
    {
      "grid": 128,
      "q": 0.15,
      "residual_rank": 1,
      "shear": 1,
      "target": 1.0450005125781279,
      "observed": 1.0450005125781279,
      "absolute_error": 0.0
    },
    {
      "grid": 128,
      "q": 0.15,
      "residual_rank": 1,
      "shear": 4,
      "target": 1.0450005125781279,
      "observed": 1.0450005125781279,
      "absolute_error": 0.0
    },
    {
      "grid": 128,
      "q": 0.15,
      "residual_rank": 1,
      "shear": 11,
      "target": 1.0450005125781279,
      "observed": 1.0450005125781279,
      "absolute_error": 0.0
    },
    {
      "grid": 128,
      "q": 0.35,
      "residual_rank": 0,
      "shear": 0,
      "target": 1.551146667728732,
      "observed": 1.5511466677287322,
      "absolute_error": 2.220446049250313e-16
    },
    {
      "grid": 128,
      "q": 0.35,
      "residual_rank": 0,
      "shear": 1,
      "target": 1.551146667728732,
      "observed": 1.5511466677287322,
      "absolute_error": 2.220446049250313e-16
    },
    {
      "grid": 128,
      "q": 0.35,
      "residual_rank": 0,
      "shear": 4,
      "target": 1.551146667728732,
      "observed": 1.5511466677287324,
      "absolute_error": 4.440892098500626e-16
    },
    {
      "grid": 128,
      "q": 0.35,
      "residual_rank": 0,
      "shear": 11,
      "target": 1.551146667728732,
      "observed": 1.5511466677287324,
      "absolute_error": 4.440892098500626e-16
    },
    {
      "grid": 128,
      "q": 0.35,
      "residual_rank": 1,
      "shear": 0,
      "target": 1.2454503875019398,
      "observed": 1.2454503875019398,
      "absolute_error": 0.0
    },
    {
      "grid": 128,
      "q": 0.35,
      "residual_rank": 1,
      "shear": 1,
      "target": 1.2454503875019398,
      "observed": 1.2454503875019398,
      "absolute_error": 0.0
    },
    {
      "grid": 128,
      "q": 0.35,
      "residual_rank": 1,
      "shear": 4,
      "target": 1.2454503875019398,
      "observed": 1.2454503875019398,
      "absolute_error": 0.0
    },
    {
      "grid": 128,
      "q": 0.35,
      "residual_rank": 1,
      "shear": 11,
      "target": 1.2454503875019398,
      "observed": 1.2454503875019398,
      "absolute_error": 0.0
    },
    {
      "grid": 256,
      "q": 0.05,
      "residual_rank": 0,
      "shear": 0,
      "target": 1.0100250001570312,
      "observed": 1.0100250001570314,
      "absolute_error": 2.220446049250313e-16
    },
    {
      "grid": 256,
      "q": 0.05,
      "residual_rank": 0,
      "shear": 1,
      "target": 1.0100250001570312,
      "observed": 1.0100250001570312,
      "absolute_error": 0.0
    },
    {
      "grid": 256,
      "q": 0.05,
      "residual_rank": 0,
      "shear": 4,
      "target": 1.0100250001570312,
      "observed": 1.0100250001570312,
      "absolute_error": 0.0
    },
    {
      "grid": 256,
      "q": 0.05,
      "residual_rank": 0,
      "shear": 11,
      "target": 1.0100250001570312,
      "observed": 1.0100250001570314,
      "absolute_error": 2.220446049250313e-16
    },
    {
      "grid": 256,
      "q": 0.05,
      "residual_rank": 1,
      "shear": 0,
      "target": 1.005000000078125,
      "observed": 1.005000000078125,
      "absolute_error": 0.0
    },
    {
      "grid": 256,
      "q": 0.05,
      "residual_rank": 1,
      "shear": 1,
      "target": 1.005000000078125,
      "observed": 1.005000000078125,
      "absolute_error": 0.0
    },
    {
      "grid": 256,
      "q": 0.05,
      "residual_rank": 1,
      "shear": 4,
      "target": 1.005000000078125,
      "observed": 1.005000000078125,
      "absolute_error": 0.0
    },
    {
      "grid": 256,
      "q": 0.05,
      "residual_rank": 1,
      "shear": 11,
      "target": 1.005000000078125,
      "observed": 1.005000000078125,
      "absolute_error": 0.0
    },
    {
      "grid": 256,
      "q": 0.15,
      "residual_rank": 0,
      "shear": 0,
      "target": 1.09202607128855,
      "observed": 1.0920260712885501,
      "absolute_error": 2.220446049250313e-16
    },
    {
      "grid": 256,
      "q": 0.15,
      "residual_rank": 0,
      "shear": 1,
      "target": 1.09202607128855,
      "observed": 1.09202607128855,
      "absolute_error": 0.0
    },
    {
      "grid": 256,
      "q": 0.15,
      "residual_rank": 0,
      "shear": 4,
      "target": 1.09202607128855,
      "observed": 1.09202607128855,
      "absolute_error": 0.0
    },
    {
      "grid": 256,
      "q": 0.15,
      "residual_rank": 0,
      "shear": 11,
      "target": 1.09202607128855,
      "observed": 1.0920260712885501,
      "absolute_error": 2.220446049250313e-16
    },
    {
      "grid": 256,
      "q": 0.15,
      "residual_rank": 1,
      "shear": 0,
      "target": 1.0450005125781279,
      "observed": 1.0450005125781279,
      "absolute_error": 0.0
    },
    {
      "grid": 256,
      "q": 0.15,
      "residual_rank": 1,
      "shear": 1,
      "target": 1.0450005125781279,
      "observed": 1.0450005125781279,
      "absolute_error": 0.0
    },
    {
      "grid": 256,
      "q": 0.15,
      "residual_rank": 1,
      "shear": 4,
      "target": 1.0450005125781279,
      "observed": 1.0450005125781279,
      "absolute_error": 0.0
    },
    {
      "grid": 256,
      "q": 0.15,
      "residual_rank": 1,
      "shear": 11,
      "target": 1.0450005125781279,
      "observed": 1.0450005125781279,
      "absolute_error": 0.0
    },
    {
      "grid": 256,
      "q": 0.35,
      "residual_rank": 0,
      "shear": 0,
      "target": 1.551146667728732,
      "observed": 1.5511466677287322,
      "absolute_error": 2.220446049250313e-16
    },
    {
      "grid": 256,
      "q": 0.35,
      "residual_rank": 0,
      "shear": 1,
      "target": 1.551146667728732,
      "observed": 1.5511466677287322,
      "absolute_error": 2.220446049250313e-16
    },
    {
      "grid": 256,
      "q": 0.35,
      "residual_rank": 0,
      "shear": 4,
      "target": 1.551146667728732,
      "observed": 1.5511466677287322,
      "absolute_error": 2.220446049250313e-16
    },
    {
      "grid": 256,
      "q": 0.35,
      "residual_rank": 0,
      "shear": 11,
      "target": 1.551146667728732,
      "observed": 1.5511466677287322,
      "absolute_error": 2.220446049250313e-16
    },
    {
      "grid": 256,
      "q": 0.35,
      "residual_rank": 1,
      "shear": 0,
      "target": 1.2454503875019398,
      "observed": 1.2454503875019398,
      "absolute_error": 0.0
    },
    {
      "grid": 256,
      "q": 0.35,
      "residual_rank": 1,
      "shear": 1,
      "target": 1.2454503875019398,
      "observed": 1.2454503875019398,
      "absolute_error": 0.0
    },
    {
      "grid": 256,
      "q": 0.35,
      "residual_rank": 1,
      "shear": 4,
      "target": 1.2454503875019398,
      "observed": 1.2454503875019398,
      "absolute_error": 0.0
    },
    {
      "grid": 256,
      "q": 0.35,
      "residual_rank": 1,
      "shear": 11,
      "target": 1.2454503875019398,
      "observed": 1.2454503875019398,
      "absolute_error": 0.0
    }
  ]
}


==> anc/verification/check_statistical_identity.py <==
"""Independent numerical corroboration of the exact Parseval identity.

The proof is in Corollary 6.1 of wrapped_normal.tex. This finite grid calculation
is not an interval certificate and is not used as a proof.
"""
if not __debug__:
    raise RuntimeError("Verification requires assertions; do not use -O.")

import json
import numpy as np
from pathlib import Path

def h(theta, q):
    result = np.ones_like(theta)
    for j in range(1, 25):
        result += 2 * q ** (j * j) * np.cos(j * theta)
    return result

rows = []
for grid in (128, 256):
    t = 2 * np.pi * np.arange(grid) / grid
    x, y = np.meshgrid(t, t, indexing="ij")
    for q in (0.05, 0.15, 0.35):
        theta = sum(q ** (2 * j * j) for j in range(-24, 25))
        assert theta <= np.exp(2 * q*q / (1-q*q))
        for residual in (False, True):
            # Positive residual covariance B=1.3; reference density E.
            reference = h(y, np.exp(-1.3/2)) if residual else np.ones_like(y)
            assert reference.min() > 0
            m = 1 if residual else 2
            target = theta ** m
            for k in (0, 1, 4, 11):
                density = h(x+k*y, q) * (reference if residual else h(y, q))
                observed = np.mean(density*density/reference)
                error = abs(observed-target)
                assert error < 2e-12, (grid,q,residual,k,error)
                rows.append(dict(grid=grid,q=q,residual_rank=int(residual),
                                 shear=k,target=target,observed=float(observed),
                                 absolute_error=float(error)))

result = dict(status="passed",cases=len(rows),
              max_absolute_error=max(row["absolute_error"] for row in rows),
              evidence_scope="finite-grid floating-point corroboration only",
              rows=rows)
Path(__file__).with_suffix(".json").write_text(json.dumps(result, indent=2)+"\n")
print(json.dumps({key:value for key,value in result.items() if key!="rows"},indent=2))


==> anc/verification/heat_contraction_2d_results.json <==
{
  "generated": 25,
  "excluded": 0,
  "evaluated": 25,
  "max_ratio": 0.2565979259677279,
  "cases": [
    {
      "trial": 0,
      "t": 3.2595004619994152,
      "lam_min": 0.16731038549355678,
      "mu": [
        2.659838524324996,
        5.200608776207033
      ],
      "covariance": [
        [
          0.4762919723411678,
          -0.5132255338193377
        ],
        [
          -0.5132255338193377,
          1.0197898204381788
        ]
      ],
      "mean_tangent": [
        0.5811181041963531,
        0.36457239618607573
      ],
      "covariance_tangent": [
        [
          0.588264993311052,
          0.5751352279282437
        ],
        [
          0.5751352279282437,
          -1.4729081740033338
        ]
      ],
      "grid": 128,
      "fine_grid": 256,
      "original_lift_cutoff": 4,
      "heated_lift_cutoff": 5,
      "b_t": "0.373311708750744995971546458224349477162114284134855938494193",
      "one_minus_b_t": "0.626688291249255004028453541775650522837885715865144061505807",
      "ratio": 0.006213727743151943,
      "grid_rel_diff": 1.6796779876822855e-16,
      "truncation_rel_diff": 0.0,
      "normalization_error": 2.220446049250313e-16
    },
    {
      "trial": 1,
      "t": 1.4691192141587979,
      "lam_min": 0.058044147783396956,
      "mu": [
        1.6481633265414255,
        4.714680286095766
      ],
      "covariance": [
        [
          0.27746034700356553,
          -0.0747690505565632
        ],
        [
          -0.0747690505565632,
          0.08352271746512005
        ]
      ],
      "mean_tangent": [
        -0.2756029052993704,
        1.2940638143982073
      ],
      "covariance_tangent": [
        [
          2.0134486306115886,
          -4.600175724933641
        ],
        [
          -4.600175724933641,
          -0.3495441841103239
        ]
      ],
      "grid": 174,
      "fine_grid": 348,
      "original_lift_cutoff": 3,
      "heated_lift_cutoff": 4,
      "b_t": "0.0206811319305082006860233222071930256560196570320700170166358",
      "one_minus_b_t": "0.979318868069491799313976677792806974343980342967929982983364",
      "ratio": 0.0030209359298089154,
      "grid_rel_diff": 6.039770364457971e-16,
      "truncation_rel_diff": 0.0,
      "normalization_error": 2.220446049250313e-16
    },
    {
      "trial": 2,
      "t": 2.575293563364994,
      "lam_min": 0.150912563222723,
      "mu": [
        3.8516133344290484,
        5.763551461051757
      ],
      "covariance": [
        [
          0.16027234045066813,
          0.2502886893646429
        ],
        [
          0.2502886893646429,
          6.843852629876834
        ]
      ],
      "mean_tangent": [
        0.6630633723762617,
        -0.5140063716874629
      ],
      "covariance_tangent": [
        [
          -3.2961503417113054,
          0.2764788320442887
        ],
        [
          0.2764788320442887,
          -2.4547041084891483
        ]
      ],
      "grid": 128,
      "fine_grid": 256,
      "original_lift_cutoff": 6,
      "heated_lift_cutoff": 6,
      "b_t": "0.211356113230059444609787385832503835543701147234619136596614",
      "one_minus_b_t": "0.788643886769940555390212614167496164456298852765380863403386",
      "ratio": 0.0028547103298139477,
      "grid_rel_diff": 1.3224870660674528e-16,
      "truncation_rel_diff": 0.0,
      "normalization_error": 2.220446049250313e-16
    },
    {
      "trial": 3,
      "t": 3.4932944100047454,
      "lam_min": 0.06267510595093607,
      "mu": [
        0.929421561852132,
        5.149866558942051
      ],
      "covariance": [
        [
          1.0862163084707568,
          -0.0959498705608513
        ],
        [
          -0.0959498705608513,
          0.07166973913031299
        ]
      ],
      "mean_tangent": [
        0.8911669542823284,
        0.3208483045665637
      ],
      "covariance_tangent": [
        [
          -1.636460454780614,
          0.23021226531838845
        ],
        [
          0.23021226531838845,
          1.7583212365759706
        ]
      ],
      "grid": 168,
      "fine_grid": 336,
      "original_lift_cutoff": 3,
      "heated_lift_cutoff": 5,
      "b_t": "0.426582703044145882523613572274799982329290165185504797621592",
      "one_minus_b_t": "0.573417296955854117476386427725200017670709834814495202378408",
      "ratio": 0.0003676089743461492,
      "grid_rel_diff": 1.421934644095669e-16,
      "truncation_rel_diff": 0.0,
      "normalization_error": 2.220446049250313e-16
    },
    {
      "trial": 4,
      "t": 1.0268369064741212,
      "lam_min": 0.05436196100323968,
      "mu": [
        4.057184043615356,
        4.523324060962534
      ],
      "covariance": [
        [
          0.14197203841960604,
          -0.12483948949408112
        ],
        [
          -0.12483948949408112,
          0.23225129287856328
        ]
      ],
      "mean_tangent": [
        -1.107373047165193,
        0.19958453284708083
      ],
      "covariance_tangent": [
        [
          -0.9334992337596041,
          0.9950251342086044
        ],
        [
          0.9950251342086044,
          -3.297574732701897
        ]
      ],
      "grid": 180,
      "fine_grid": 360,
      "original_lift_cutoff": 3,
      "heated_lift_cutoff": 4,
      "b_t": "0.00163850843910734855697393585130658715653400701835639577422986",
      "one_minus_b_t": "0.99836149156089265144302606414869341284346599298164360422577",
      "ratio": 0.022432383998736146,
      "grid_rel_diff": 0.0,
      "truncation_rel_diff": 0.0,
      "normalization_error": 4.440892098500626e-16
    },
    {
      "trial": 5,
      "t": 3.4094619213256143,
      "lam_min": 0.07355431467541712,
      "mu": [
        4.231473267934168,
        5.7748041108792005
      ],
      "covariance": [
        [
          0.263285599283605,
          -0.163396914824974
        ],
        [
          -0.163396914824974,
          0.2142720240898382
        ]
      ],
      "mean_tangent": [
        -1.4818182737222112,
        -0.11001076471125099
      ],
      "covariance_tangent": [
        [
          -0.8916563060224644,
          0.9689566704247279
        ],
        [
          0.9689566704247279,
          -3.2616984648702023
        ]
      ],
      "grid": 156,
      "fine_grid": 312,
      "original_lift_cutoff": 3,
      "heated_lift_cutoff": 5,
      "b_t": "0.407736862916058122575668470620455639708630190634468012868134",
      "one_minus_b_t": "0.592263137083941877424331529379544360291369809365531987131866",
      "ratio": 0.0018528469941260755,
      "grid_rel_diff": 0.0,
      "truncation_rel_diff": 0.0,
      "normalization_error": 1.1102230246251565e-16
    },
    {
      "trial": 6,
      "t": 1.8314849446028632,
      "lam_min": 0.11699945841816357,
      "mu": [
        4.3437987023661995,
        1.1220002012206767
      ],
      "covariance": [
        [
          0.7255766305987579,
          -0.3078838433651581
        ],
        [
          -0.3078838433651581,
          0.2727602482382124
        ]
      ],
      "mean_tangent": [
        0.256485627221562,
        -0.09482833896849817
      ],
      "covariance_tangent": [
        [
          -0.5176961295756911,
          -1.1951114745452864
        ],
        [
          -1.1951114745452864,
          -0.27731065018267465
        ]
      ],
      "grid": 128,
      "fine_grid": 256,
      "original_lift_cutoff": 3,
      "heated_lift_cutoff": 4,
      "b_t": "0.0626739527617313342148192119869769219251114181353038385491856",
      "one_minus_b_t": "0.937326047238268665785180788013023078074888581864696161450814",
      "ratio": 0.0020598107992406823,
      "grid_rel_diff": 0.0,
      "truncation_rel_diff": 0.0,
      "normalization_error": 2.220446049250313e-16
    },
    {
      "trial": 7,
      "t": 1.402310916488578,
      "lam_min": 0.39063576192064414,
      "mu": [
        5.091103903938757,
        2.147559587532021
      ],
      "covariance": [
        [
          2.1602255791161555,
          1.197092873094062
        ],
        [
          1.197092873094062,
          1.20044565847831
        ]
      ],
      "mean_tangent": [
        0.3829295827134724,
        -0.8757211434228455
      ],
      "covariance_tangent": [
        [
          -3.028637263409277,
          1.6420919243288532
        ],
        [
          1.6420919243288532,
          -1.3771298952686433
        ]
      ],
      "grid": 128,
      "fine_grid": 256,
      "original_lift_cutoff": 4,
      "heated_lift_cutoff": 5,
      "b_t": "0.0157321315906150604978587863600533633556052290741011766824532",
      "one_minus_b_t": "0.984267868409384939502141213639946636644394770925898823317547",
      "ratio": 0.025453007747742402,
      "grid_rel_diff": 0.0,
      "truncation_rel_diff": 0.0,
      "normalization_error": 0.0
    },
    {
      "trial": 8,
      "t": 0.8840713240234386,
      "lam_min": 0.05089908000591898,
      "mu": [
        4.1782192462473615,
        2.8646861617141073
      ],
      "covariance": [
        [
          0.5757798543454395,
          0.0035997221892339355
        ],
        [
          0.0035997221892339355,
          0.05092376751682271
        ]
      ],
      "mean_tangent": [
        0.6658894397639671,
        1.5239375129901318
      ],
      "covariance_tangent": [
        [
          -3.0493720761983036,
          -1.8493504761969985
        ],
        [
          -1.8493504761969985,
          5.095795630966252
        ]
      ],
      "grid": 186,
      "fine_grid": 372,
      "original_lift_cutoff": 3,
      "heated_lift_cutoff": 4,
      "b_t": "0.000403061595909578153584299284242124833664810549197460850819907",
      "one_minus_b_t": "0.99959693840409042184641570071575787516633518945080253914918",
      "ratio": 0.004065791365482559,
      "grid_rel_diff": 0.0,
      "truncation_rel_diff": 0.0,
      "normalization_error": 4.440892098500626e-16
    },
    {
      "trial": 9,
      "t": 0.7697933297518856,
      "lam_min": 0.5461389978153072,
      "mu": [
        6.105308177947733,
        4.8673583105517775
      ],
      "covariance": [
        [
          1.784115195484189,
          0.6836684620880765
        ],
        [
          0.6836684620880765,
          0.9236927560652622
        ]
      ],
      "mean_tangent": [
        0.2778828400801602,
        -0.17653325889357535
      ],
      "covariance_tangent": [
        [
          -1.6893422073032065,
          -1.2702259229111397
        ],
        [
          -1.2702259229111397,
          0.013029971739497687
        ]
      ],
      "grid": 128,
      "fine_grid": 256,
      "original_lift_cutoff": 4,
      "heated_lift_cutoff": 4,
      "b_t": "0.0000882528431285486954340167817046772167026637532593391564185076",
      "one_minus_b_t": "0.999911747156871451304565983218295322783297336246740660843581",
      "ratio": 0.2061784097921715,
      "grid_rel_diff": 0.0,
      "truncation_rel_diff": 0.0,
      "normalization_error": 1.1102230246251565e-16
    },
    {
      "trial": 10,
      "t": 0.9356111638041794,
      "lam_min": 0.05672492074568718,
      "mu": [
        1.8535801469589548,
        4.830335426435867
      ],
      "covariance": [
        [
          4.0276659449699075,
          -0.024472178076534307
        ],
        [
          -0.024472178076534307,
          0.05687573827134576
        ]
      ],
      "mean_tangent": [
        0.4251487353319089,
        0.2824158422444015
      ],
      "covariance_tangent": [
        [
          -2.3185934538648594,
          0.24290765338061882
        ],
        [
          0.24290765338061882,
          -2.1121579006283717
        ]
      ],
      "grid": 176,
      "fine_grid": 352,
      "original_lift_cutoff": 5,
      "heated_lift_cutoff": 5,
      "b_t": "0.000704441944264914013249614014291269152402350509496543006817559",
      "one_minus_b_t": "0.999295558055735085986750385985708730847597649490503456993182",
      "ratio": 0.003364227248970274,
      "grid_rel_diff": 3.289012185493665e-16,
      "truncation_rel_diff": 0.0,
      "normalization_error": 1.1102230246251565e-16
    },
    {
      "trial": 11,
      "t": 1.2042112025363256,
      "lam_min": 1.9057366401467333,
      "mu": [
        2.4509106934531997,
        6.124175560915542
      ],
      "covariance": [
        [
          6.917667954770988,
          -2.9383627349202515
        ],
        [
          -2.9383627349202515,
          3.628420974781377
        ]
      ],
      "mean_tangent": [
        -0.0015669331451969059,
        0.8995664174760071
      ],
      "covariance_tangent": [
        [
          -0.47332664412291026,
          -0.39784385982480425
        ],
        [
          -0.39784385982480425,
          1.4003035023013009
        ]
      ],
      "grid": 128,
      "fine_grid": 256,
      "original_lift_cutoff": 6,
      "heated_lift_cutoff": 6,
      "b_t": "0.00575571810864703562820110329109324832182355898800115062276069",
      "one_minus_b_t": "0.994244281891352964371798896708906751678176441011998849377239",
      "ratio": 0.2565979259677279,
      "grid_rel_diff": 1.5862623965589637e-16,
      "truncation_rel_diff": 0.0,
      "normalization_error": 2.220446049250313e-16
    },
    {
      "trial": 12,
      "t": 1.232483649162249,
      "lam_min": 0.05228725115330943,
      "mu": [
        2.396990789155997,
        3.165487294375997
      ],
      "covariance": [
        [
          2.5419498950575696,
          -0.7567960911849371
        ],
        [
          -0.7567960911849371,
          0.2823346132066014
        ]
      ],
      "mean_tangent": [
        0.1739659388962034,
        -1.6708500606151127
      ],
      "covariance_tangent": [
        [
          1.6592579120800857,
          -1.747897965368057
        ],
        [
          -1.747897965368057,
          1.2755023192828714
        ]
      ],
      "grid": 184,
      "fine_grid": 368,
      "original_lift_cutoff": 4,
      "heated_lift_cutoff": 5,
      "b_t": "0.00678691499226067392434804357883272925907579867705507091299147",
      "one_minus_b_t": "0.993213085007739326075651956421167270740924201322944929087009",
      "ratio": 0.02372332107923386,
      "grid_rel_diff": 1.7892264199800974e-16,
      "truncation_rel_diff": 0.0,
      "normalization_error": 4.440892098500626e-16
    },
    {
      "trial": 13,
      "t": 2.1697590197307233,
      "lam_min": 0.396711952336367,
      "mu": [
        3.8056194604397904,
        5.064471714596525
      ],
      "covariance": [
        [
          0.3967134153015592,
          0.004083731930619547
        ],
        [
          0.004083731930619547,
          11.796071670784462
        ]
      ],
      "mean_tangent": [
        0.08697924857190435,
        -1.5547311319959862
      ],
      "covariance_tangent": [
        [
          0.33726081402102853,
          0.7671990446034582
        ],
        [
          0.7671990446034582,
          1.9243093272564937
        ]
      ],
      "grid": 128,
      "fine_grid": 256,
      "original_lift_cutoff": 7,
      "heated_lift_cutoff": 7,
      "b_t": "0.122559998031794283109715115492353823642073655622332955806241",
      "one_minus_b_t": "0.877440001968205716890284884507646176357926344377667044193759",
      "ratio": 0.01996280054049358,
      "grid_rel_diff": 0.0,
      "truncation_rel_diff": 0.0,
      "normalization_error": 2.220446049250313e-16
    },
    {
      "trial": 14,
      "t": 3.870026024551297,
      "lam_min": 1.5278448183995854,
      "mu": [
        3.802185326585247,
        5.411498179416913
      ],
      "covariance": [
        [
          3.213306088655531,
          -0.27263416070487007
        ],
        [
          -0.27263416070487007,
          1.5719451409017822
        ]
      ],
      "mean_tangent": [
        2.020073367150445,
        -1.0647710426262125
      ],
      "covariance_tangent": [
        [
          0.7456302437326325,
          -0.6968723652509189
        ],
        [
          -0.6968723652509189,
          -2.5312739584491277
        ]
      ],
      "grid": 128,
      "fine_grid": 256,
      "original_lift_cutoff": 5,
      "heated_lift_cutoff": 6,
      "b_t": "0.506979976713175123834242577804516242854047318170476922244939",
      "one_minus_b_t": "0.493020023286824876165757422195483757145952681829523077755061",
      "ratio": 0.030229111766889253,
      "grid_rel_diff": 0.0,
      "truncation_rel_diff": 0.0,
      "normalization_error": 2.220446049250313e-16
    },
    {
      "trial": 15,
      "t": 3.0108010413718214,
      "lam_min": 0.12444990361745475,
      "mu": [
        1.1736593015898646,
        4.239198496305671
      ],
      "covariance": [
        [
          0.20142652524210802,
          -0.043393510342601464
        ],
        [
          -0.043393510342601464,
          0.14891183374781516
        ]
      ],
      "mean_tangent": [
        -1.1705426351003028,
        -0.43798807560230063
      ],
      "covariance_tangent": [
        [
          -0.41378584942448854,
          -0.2770360489103399
        ],
        [
          -0.2770360489103399,
          -0.5862044387134424
        ]
      ],
      "grid": 128,
      "fine_grid": 256,
      "original_lift_cutoff": 3,
      "heated_lift_cutoff": 5,
      "b_t": "0.314712215201634696938042002339028531477666079411560438615844",
      "one_minus_b_t": "0.685287784798365303061957997660971468522333920588439561384156",
      "ratio": 0.006904559432311655,
      "grid_rel_diff": 1.1618001186511069e-16,
      "truncation_rel_diff": 0.0,
      "normalization_error": 4.440892098500626e-16
    },
    {
      "trial": 16,
      "t": 0.5791620511045097,
      "lam_min": 0.05277798812652358,
      "mu": [
        3.3738950807311547,
        2.833960902558731
      ],
      "covariance": [
        [
          0.09537517417158109,
          0.10569200087855281
        ],
        [
          0.10569200087855281,
          0.31502064044388567
        ]
      ],
      "mean_tangent": [
        -0.7458563981883249,
        0.35924465201120453
      ],
      "covariance_tangent": [
        [
          0.8051467318890647,
          -2.4193805614938726
        ],
        [
          -2.4193805614938726,
          0.8410265745911505
        ]
      ],
      "grid": 184,
      "fine_grid": 368,
      "original_lift_cutoff": 3,
      "heated_lift_cutoff": 3,
      "b_t": "0.00000172404895547164272038488346141752411441390912108748134286035",
      "one_minus_b_t": "0.999998275951044528357279615116538582475885586090878912518657",
      "ratio": 0.010897341647409494,
      "grid_rel_diff": 3.525200244327047e-16,
      "truncation_rel_diff": 0.0,
      "normalization_error": 2.220446049250313e-16
    },
    {
      "trial": 17,
      "t": 2.8982125646494494,
      "lam_min": 0.8591996740761344,
      "mu": [
        1.6608955021880594,
        1.8116181819209116
      ],
      "covariance": [
        [
          1.2522523603681417,
          0.05699193480326522
        ],
        [
          0.05699193480326522,
          0.8674634024410554
        ]
      ],
      "mean_tangent": [
        -1.6057480583244386,
        1.8122301162723733
      ],
      "covariance_tangent": [
        [
          -1.205317229087456,
          -0.9208171199292615
        ],
        [
          -0.9208171199292615,
          -0.7096082602023533
        ]
      ],
      "grid": 128,
      "fine_grid": 256,
      "original_lift_cutoff": 4,
      "heated_lift_cutoff": 5,
      "b_t": "0.287845573480814257458928859859160140979344129916984589233196",
      "one_minus_b_t": "0.712154426519185742541071140140839859020655870083015410766804",
      "ratio": 0.05116879461214212,
      "grid_rel_diff": 2.1521848229067214e-16,
      "truncation_rel_diff": 0.0,
      "normalization_error": 0.0
    },
    {
      "trial": 18,
      "t": 3.8711360085890725,
      "lam_min": 0.09670951865729475,
      "mu": [
        2.605323800102341,
        2.9106229896982034
      ],
      "covariance": [
        [
          0.09792199014377942,
          -0.0156624311847464
        ],
        [
          -0.0156624311847464,
          0.29903324614399496
        ]
      ],
      "mean_tangent": [
        0.07703242182250279,
        0.44504127849104197
      ],
      "covariance_tangent": [
        [
          -0.4581586832372792,
          -0.24273422077092988
        ],
        [
          -0.24273422077092988,
          -3.5206575842455536
        ]
      ],
      "grid": 136,
      "fine_grid": 272,
      "original_lift_cutoff": 3,
      "heated_lift_cutoff": 5,
      "b_t": "0.507205475827024666066113954002394405023511154341244849739415",
      "one_minus_b_t": "0.492794524172975333933886045997605594976488845658755150260585",
      "ratio": 0.0024744857492262967,
      "grid_rel_diff": 0.0,
      "truncation_rel_diff": 0.0,
      "normalization_error": 4.440892098500626e-16
    },
    {
      "trial": 19,
      "t": 0.8223113799119066,
      "lam_min": 0.050399692175762234,
      "mu": [
        5.4942761088958125,
        2.6311028057246952
      ],
      "covariance": [
        [
          1.115839986150572,
          0.04356293133972333
        ],
        [
          0.04356293133972333,
          0.05218086095419245
        ]
      ],
      "mean_tangent": [
        -0.6259065236416427,
        0.3331816847010001
      ],
      "covariance_tangent": [
        [
          -4.915127180411615,
          2.4013915684528153
        ],
        [
          2.4013915684528153,
          -1.4596701054511156
        ]
      ],
      "grid": 188,
      "fine_grid": 376,
      "original_lift_cutoff": 4,
      "heated_lift_cutoff": 4,
      "b_t": "0.000187362769204657693950848534186633432410025626762330998756679",
      "one_minus_b_t": "0.999812637230795342306049151465813366567589974373237669001243",
      "ratio": 0.01024972440726627,
      "grid_rel_diff": 0.0,
      "truncation_rel_diff": 0.0,
      "normalization_error": 4.440892098500626e-16
    },
    {
      "trial": 20,
      "t": 3.814173332726926,
      "lam_min": 0.4013120475881592,
      "mu": [
        5.751051464903692,
        4.211660874092017
      ],
      "covariance": [
        [
          3.8563353938820795,
          -1.8588067406918365
        ],
        [
          -1.8588067406918365,
          1.4013523231329357
        ]
      ],
      "mean_tangent": [
        -0.9087802499144495,
        0.4383885642069085
      ],
      "covariance_tangent": [
        [
          0.398597020888996,
          -2.0670344895877624
        ],
        [
          -2.0670344895877624,
          -0.45121166152217235
        ]
      ],
      "grid": 128,
      "fine_grid": 256,
      "original_lift_cutoff": 5,
      "heated_lift_cutoff": 6,
      "b_t": "0.495542804000992032163015584808579027851376843525251465042653",
      "one_minus_b_t": "0.504457195999007967836984415191420972148623156474748534957347",
      "ratio": 0.0008051829339779963,
      "grid_rel_diff": 0.0,
      "truncation_rel_diff": 0.0,
      "normalization_error": 1.1102230246251565e-16
    },
    {
      "trial": 21,
      "t": 1.8495554003052015,
      "lam_min": 0.05014450345517976,
      "mu": [
        3.4577515533588574,
        3.502303285478634
      ],
      "covariance": [
        [
          0.5494948747852673,
          0.3916505314295124
        ],
        [
          0.3916505314295124,
          0.35732388606071186
        ]
      ],
      "mean_tangent": [
        1.7846982743070243,
        -0.3096875555175417
      ],
      "covariance_tangent": [
        [
          -1.185549055428298,
          -0.639116985791476
        ],
        [
          -0.639116985791476,
          -1.4029585973070804
        ]
      ],
      "grid": 188,
      "fine_grid": 376,
      "original_lift_cutoff": 3,
      "heated_lift_cutoff": 4,
      "b_t": "0.0654167083360721199355203877206099458688531367257742475940585",
      "one_minus_b_t": "0.934583291663927880064479612279390054131146863274225752405942",
      "ratio": 0.007142645174085548,
      "grid_rel_diff": 2.043852902512592e-16,
      "truncation_rel_diff": 0.0,
      "normalization_error": 2.220446049250313e-16
    },
    {
      "trial": 22,
      "t": 1.7804523521318099,
      "lam_min": 0.05564671756196185,
      "mu": [
        4.0768495241602745,
        3.6754513372200934
      ],
      "covariance": [
        [
          3.122603681058712,
          0.6644406974189114
        ],
        [
          0.6644406974189114,
          0.1995944304386304
        ]
      ],
      "mean_tangent": [
        -0.6326942125201124,
        -0.8083277018861249
      ],
      "covariance_tangent": [
        [
          -0.7325340377005041,
          -1.5160355920661883
        ],
        [
          -1.5160355920661883,
          -0.07018956825769358
        ]
      ],
      "grid": 178,
      "fine_grid": 356,
      "original_lift_cutoff": 5,
      "heated_lift_cutoff": 5,
      "b_t": "0.0552432629429533869004060676399959720575164026755602213119229",
      "one_minus_b_t": "0.944756737057046613099593932360004027942483597324439778688077",
      "ratio": 0.003941699766996125,
      "grid_rel_diff": 1.1742691755455452e-16,
      "truncation_rel_diff": 0.0,
      "normalization_error": 4.440892098500626e-16
    },
    {
      "trial": 23,
      "t": 3.3222212714722494,
      "lam_min": 0.19786734862197158,
      "mu": [
        1.7076763437121272,
        3.6213645445109677
      ],
      "covariance": [
        [
          0.4621007586474078,
          -0.1737997195771654
        ],
        [
          -0.1737997195771654,
          0.31218424186493254
        ]
      ],
      "mean_tangent": [
        -0.9197950938228345,
        -0.18717500506153661
      ],
      "covariance_tangent": [
        [
          -1.041567495591282,
          2.0770834779238463
        ],
        [
          2.0770834779238463,
          0.03204240719977925
        ]
      ],
      "grid": 128,
      "fine_grid": 256,
      "original_lift_cutoff": 3,
      "heated_lift_cutoff": 5,
      "b_t": "0.387812555187349478345693505844234814725723230746242451126401",
      "one_minus_b_t": "0.612187444812650521654306494155765185274276769253757548873599",
      "ratio": 0.0022365588706629133,
      "grid_rel_diff": 1.4923058500553884e-16,
      "truncation_rel_diff": 0.0,
      "normalization_error": 2.220446049250313e-16
    },
    {
      "trial": 24,
      "t": 2.3030435625635635,
      "lam_min": 0.12719637030186637,
      "mu": [
        3.103929703543077,
        3.2812052067354327
      ],
      "covariance": [
        [
          1.0151206962977217,
          0.15421040371749817
        ],
        [
          0.15421040371749817,
          0.1539788875935762
        ]
      ],
      "mean_tangent": [
        -1.0991190631678631,
        0.592196691404488
      ],
      "covariance_tangent": [
        [
          -2.626626874856932,
          -0.2926658112436196
        ],
        [
          -0.2926658112436196,
          1.2270187728707445
        ]
      ],
      "grid": 128,
      "fine_grid": 256,
      "original_lift_cutoff": 3,
      "heated_lift_cutoff": 5,
      "b_t": "0.150239966704157671132047572048515696584845619707427310910709",
      "one_minus_b_t": "0.849760033295842328867952427951484303415154380292572689089291",
      "ratio": 0.008174924752371655,
      "grid_rel_diff": 0.0,
      "truncation_rel_diff": 0.0,
      "normalization_error": 2.220446049250313e-16
    }
  ],
  "random_seed": 1,
  "working_decimal_digits_for_heat_minimum": 70,
  "parameter_scope": "Sigma=M M^T U(0.1,1.5)+0.05 I; t in [0.5,4]; this differs from the original failed Fourier sample range",
  "small_t_regression": {
    "t": "0.20031342657605056",
    "b_t": "5.01752704396386303788661660950196077612045649165286087087493e-20",
    "one_minus_b_t": "0.999999999999999999949824729560361369621133833904980392238795"
  },
  "status": "passed",
  "limitation": "floating-point corroboration; not an interval certificate"
}

==> anc/verification/heat_contraction_results.json <==
{
  "status": "passed",
  "method": "periodic trapezoidal Fourier quadrature",
  "cases": 20,
  "maximum_grid_difference": 1.6653345369377348e-16,
  "limitation": "Numerical corroboration only; no interval certification.",
  "rows": [
    {
      "t": 0.4,
      "q": 0.05,
      "angular_squared_ratio": 0.669771236670768,
      "radial_squared_ratio": 0.6686726208776167,
      "squared_contraction_bound": 0.9999826153270038
    },
    {
      "t": 0.4,
      "q": 0.2,
      "angular_squared_ratio": 0.6623487502765355,
      "radial_squared_ratio": 0.6459747549830575,
      "squared_contraction_bound": 0.9999826153270038
    },
    {
      "t": 0.4,
      "q": 0.4,
      "angular_squared_ratio": 0.6459738382950192,
      "radial_squared_ratio": 0.5861936110416297,
      "squared_contraction_bound": 0.9999826153270038
    },
    {
      "t": 0.4,
      "q": 0.6,
      "angular_squared_ratio": 0.6251688292987125,
      "radial_squared_ratio": 0.48475345710570716,
      "squared_contraction_bound": 0.9999826153270038
    },
    {
      "t": 0.4,
      "q": 0.75,
      "angular_squared_ratio": 0.5639387391213144,
      "radial_squared_ratio": 0.3426527036364383,
      "squared_contraction_bound": 0.9999826153270038
    },
    {
      "t": 1.0,
      "q": 0.05,
      "angular_squared_ratio": 0.36730150464418804,
      "radial_squared_ratio": 0.36614634297536064,
      "squared_contraction_bound": 0.9819726218324375
    },
    {
      "t": 1.0,
      "q": 0.2,
      "angular_squared_ratio": 0.3593914891600475,
      "radial_squared_ratio": 0.3424179987108492,
      "squared_contraction_bound": 0.9819726218324375
    },
    {
      "t": 1.0,
      "q": 0.4,
      "angular_squared_ratio": 0.34116522648940695,
      "radial_squared_ratio": 0.28327094046832485,
      "squared_contraction_bound": 0.9819726218324375
    },
    {
      "t": 1.0,
      "q": 0.6,
      "angular_squared_ratio": 0.3202212250126168,
      "radial_squared_ratio": 0.20182451645058358,
      "squared_contraction_bound": 0.9819726218324375
    },
    {
      "t": 1.0,
      "q": 0.75,
      "angular_squared_ratio": 0.2797358191041927,
      "radial_squared_ratio": 0.1183884501432266,
      "squared_contraction_bound": 0.9819726218324375
    },
    {
      "t": 2.0,
      "q": 0.05,
      "angular_squared_ratio": 0.13504428804870722,
      "radial_squared_ratio": 0.13446333595025628,
      "squared_contraction_bound": 0.849687099967638
    },
    {
      "t": 2.0,
      "q": 0.2,
      "angular_squared_ratio": 0.1310245193028353,
      "radial_squared_ratio": 0.12257761647932176,
      "squared_contraction_bound": 0.849687099967638
    },
    {
      "t": 2.0,
      "q": 0.4,
      "angular_squared_ratio": 0.12141804166617845,
      "radial_squared_ratio": 0.09398207236335224,
      "squared_contraction_bound": 0.849687099967638
    },
    {
      "t": 2.0,
      "q": 0.6,
      "angular_squared_ratio": 0.11035620788330916,
      "radial_squared_ratio": 0.05963392147787981,
      "squared_contraction_bound": 0.849687099967638
    },
    {
      "t": 2.0,
      "q": 0.75,
      "angular_squared_ratio": 0.0939705282023613,
      "radial_squared_ratio": 0.031192126954208393,
      "squared_contraction_bound": 0.849687099967638
    },
    {
      "t": 4.0,
      "q": 0.05,
      "angular_squared_ratio": 0.01827091413001618,
      "radial_squared_ratio": 0.018181676699604972,
      "squared_contraction_bound": 0.6350187138337531
    },
    {
      "t": 4.0,
      "q": 0.2,
      "angular_squared_ratio": 0.017650188734957998,
      "radial_squared_ratio": 0.016359368626218514,
      "squared_contraction_bound": 0.6350187138337531
    },
    {
      "t": 4.0,
      "q": 0.4,
      "angular_squared_ratio": 0.016138115990481094,
      "radial_squared_ratio": 0.01204225052970232,
      "squared_contraction_bound": 0.6350187138337531
    },
    {
      "t": 4.0,
      "q": 0.6,
      "angular_squared_ratio": 0.01436552510943004,
      "radial_squared_ratio": 0.007161177547548828,
      "squared_contraction_bound": 0.6350187138337531
    },
    {
      "t": 4.0,
      "q": 0.75,
      "angular_squared_ratio": 0.011998349153122296,
      "radial_squared_ratio": 0.00351787153942226,
      "squared_contraction_bound": 0.6350187138337531
    }
  ]
}


==> anc/verification/requirements.txt <==
# Tested versions are recorded in verification_manifest.json.
numpy>=1.24
sympy>=1.12
mpmath>=1.3


==> anc/verification/run_all.py <==
#!/usr/bin/env python3
"""Run the seven corroboration checks and record provenance and failure status.

Usage: python3 run_all.py [--jobs 2]
Assertions are mandatory. No numerical check is an interval certificate.
"""
import argparse
from concurrent.futures import ThreadPoolExecutor, as_completed
from datetime import datetime, timezone
import hashlib
from importlib.metadata import version
import json
from pathlib import Path
import platform
import subprocess
import sys
import time

if not __debug__:
    raise RuntimeError('Verification requires assertions; do not use -O.')

ROOT = Path(__file__).resolve().parent
CHECKS = [
    ('verify_heat_contraction.py', 'numerical_assertions', ['heat_contraction_results.json']),
    ('verify_heat_contraction_2d.py', 'numerical_assertions', ['heat_contraction_2d_results.json']),
    ('verify_new_geometry.py', 'numerical_assertions', ['sharp_distance_checks.json']),
    ('verify_sharp_distance_independent.py', 'numerical_assertions', []),
    ('check_statistical_identity.py', 'numerical_assertions', ['check_statistical_identity.json']),
    ('check_regularization.py', 'numerical_assertions', ['check_regularization.json']),
    ('check_metric_bounds.py', 'numerical_assertions', ['check_metric_bounds.json']),
]


def digest(path):
    return hashlib.sha256(path.read_bytes()).hexdigest()


def run_one(item):
    script, category, artifacts = item
    started = time.perf_counter()
    log = ROOT/'run_logs'/f'{Path(script).stem}.log'
    with log.open('w', encoding='utf-8') as stream:
        try:
            proc = subprocess.run([sys.executable, script], cwd=ROOT,
                                  stdout=stream, stderr=subprocess.STDOUT, timeout=1800)
            code = proc.returncode
        except subprocess.TimeoutExpired:
            stream.write('\nTIMEOUT after 1800 seconds\n')
            code = 124
    return dict(script=script, category=category,
                status='passed' if code == 0 else 'failed', exit_code=code,
                elapsed_seconds=round(time.perf_counter()-started,3),
                source_sha256=digest(ROOT/script), log=str(log.relative_to(ROOT)),
                output_sha256={name:digest(ROOT/name) for name in artifacts
                               if code == 0 and (ROOT/name).is_file()})


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument('--jobs', type=int, default=2)
    args = parser.parse_args()
    if not 1 <= args.jobs <= 4:
        parser.error('--jobs must be between 1 and 4')
    (ROOT/'run_logs').mkdir(exist_ok=True)
    began = datetime.now(timezone.utc).isoformat()
    started = time.perf_counter()
    results=[]
    with ThreadPoolExecutor(max_workers=args.jobs) as pool:
        futures=[pool.submit(run_one,item) for item in CHECKS]
        for future in as_completed(futures):
            row=future.result()
            results.append(row)
            print(f'{row["status"]}: {row["script"]} ({row["elapsed_seconds"]} s)',flush=True)
    results.sort(key=lambda row:row['script'])
    report=dict(status='passed' if all(r['exit_code']==0 for r in results) else 'failed',
                started_utc=began, ended_utc=datetime.now(timezone.utc).isoformat(),
                elapsed_seconds=round(time.perf_counter()-started,3),
                python=platform.python_version(), platform=platform.platform(),
                packages={name:version(name) for name in ['numpy','sympy','mpmath']},
                runner_sha256=digest(Path(__file__)),
                exact_rational_checks=sum(r['category']=='exact_rational' for r in results),
                exact_symbolic_checks=sum(r['category']=='exact_symbolic' for r in results),
                numerical_assertion_checks=sum(r['category']=='numerical_assertions' for r in results),
                scope='Finite algebra and sampled numerical corroboration; not a proof certificate for every parameter.',
                checks=results)
    (ROOT/'verification_manifest.json').write_text(json.dumps(report,indent=2)+'\n',encoding='utf-8')
    print(json.dumps({k:v for k,v in report.items() if k!='checks'},indent=2),flush=True)
    return 0 if report['status']=='passed' else 1


if __name__=='__main__':
    sys.exit(main())


==> anc/verification/run_logs/check_metric_bounds.log <==
{
  "status": "passed",
  "cases": 16,
  "scope": "Finite quadrature of rigorous bound formulas; no exact cross-piece distance is computed."
}


==> anc/verification/run_logs/check_regularization.log <==
{
  "status": "passed",
  "gaussian_tail_cases": 48,
  "clipping_and_envelope_cases": 12,
  "shear_cases": 7,
  "evidence_scope": "Finite high-precision/float corroboration; not interval certification or a risk simulation"
}


==> anc/verification/run_logs/check_statistical_identity.log <==
{
  "status": "passed",
  "cases": 48,
  "max_absolute_error": 4.440892098500626e-16,
  "evidence_scope": "finite-grid floating-point corroboration only"
}


==> anc/verification/run_logs/verify_heat_contraction.log <==
{
  "status": "passed",
  "method": "periodic trapezoidal Fourier quadrature",
  "cases": 20,
  "maximum_grid_difference": 1.6653345369377348e-16,
  "limitation": "Numerical corroboration only; no interval certification."
}


==> anc/verification/run_logs/verify_heat_contraction_2d.log <==
generated 25, excluded 0, evaluated 25
max speed^2 ratio / (1-b_t) = 0.256598  (must be <= 1)
min b_t = 1.724e-06, max grid rel. diff = 6.04e-16
max spatial truncation rel. diff = 0.00e+00
status: passed


==> anc/verification/run_logs/verify_new_geometry.log <==
{
  "status": "passed_numerical_diagnostics",
  "output": "/tmp/claude-0/-home-claude/882457e5-0187-52e2-9b0f-085d7485feea/scratchpad/v8ver/sharp_distance_checks.json",
  "checks": 12,
  "limiting_constants": {
    "square": 2.0,
    "triangular": 2.4494897427831783,
    "noninteger_schur": 1.4034704637584006
  }
}


==> anc/verification/run_logs/verify_sharp_distance_independent.log <==
r=0 t 8 chord*e^{t/2} 1.4146804106238888 ray*e^{t/2} 1.414778243474926 pred 1.4142135623730951
r=0 t 12 chord*e^{t/2} 1.4142220129645247 ray*e^{t/2} 1.4142237499965506 pred 1.4142135623730951
r=0 checks passed: chord<=ray, both positive, relative error [np.float64(0.00039928983631255175), np.float64(7.203737629562204e-06)]
partial t 10 chord*e^{t lam/2} 1.4129842158126664 ray*e^{..} 1.413024309918883 pred A 1.412381352939473
partial t 16 chord*e^{t lam/2} 1.4123903939202032 ray*e^{..} 1.4123909965813783 pred A 1.412381352939473
partial checks passed: chord<=ray, both positive, relative error [np.float64(0.00045522902017350797), np.float64(6.8279306330293005e-06)]
status: passed


==> anc/verification/sharp_distance_checks.json <==
{
  "status": "passed_numerical_diagnostics",
  "scope": "Bounds and asymptotic leading constants; not an intrinsic-distance solver or proof certificate.",
  "python": "3.13.17",
  "numpy": "2.5.3",
  "analytic_constants": {
    "square": 2.0,
    "triangular": 2.449489742783178
  },
  "rows": [
    {
      "case": "square",
      "grid": 128,
      "t": 6.0,
      "predicted_constant": 2.0,
      "scaled_Hellinger_chord": 2.0020123998846464,
      "scaled_radial_length": 2.002477235363382,
      "relative_chord_error": 0.0010061999423232049,
      "relative_radial_error": 0.0012386176816909789,
      "normalization_error": 1.1102230246251565e-16,
      "minimum_density": 0.8107888650102948,
      "quadrature_order": 48
    },
    {
      "case": "square",
      "grid": 128,
      "t": 10.0,
      "predicted_constant": 2.0,
      "scaled_Hellinger_chord": 2.0000368869095526,
      "scaled_radial_length": 2.000045399414593,
      "relative_chord_error": 1.8443454776306822e-05,
      "relative_radial_error": 2.269970729651405e-05,
      "normalization_error": 0.0,
      "minimum_density": 0.9732298198562189,
      "quadrature_order": 48
    },
    {
      "case": "square",
      "grid": 128,
      "t": 14.0,
      "predicted_constant": 2.0,
      "scaled_Hellinger_chord": 2.000000675616903,
      "scaled_radial_length": 2.0000008315285465,
      "relative_chord_error": 3.3780845143382976e-07,
      "relative_radial_error": 4.1576427323164467e-07,
      "normalization_error": 0.0,
      "minimum_density": 0.9963557982554191,
      "quadrature_order": 48
    },
    {
      "case": "square",
      "grid": 256,
      "t": 14.0,
      "predicted_constant": 2.0,
      "scaled_Hellinger_chord": 2.0000006756169038,
      "scaled_radial_length": 2.0000008315285465,
      "relative_chord_error": 3.3780845187791897e-07,
      "relative_radial_error": 4.1576427323164467e-07,
      "normalization_error": 0.0,
      "minimum_density": 0.9963557982554191,
      "quadrature_order": 80
    },
    {
      "case": "triangular",
      "grid": 128,
      "t": 6.0,
      "predicted_constant": 2.4494897427831783,
      "scaled_Hellinger_chord": 2.4002026233118787,
      "scaled_radial_length": 2.4007637769408277,
      "relative_chord_error": -0.020121382266046206,
      "relative_radial_error": -0.01989229225634026,
      "normalization_error": 0.0,
      "minimum_density": 0.8513998501324895,
      "quadrature_order": 48
    },
    {
      "case": "triangular",
      "grid": 128,
      "t": 10.0,
      "predicted_constant": 2.4494897427831783,
      "scaled_Hellinger_chord": 2.4414791316376796,
      "scaled_radial_length": 2.441491476314898,
      "relative_chord_error": -0.0032703183057206653,
      "relative_radial_error": -0.003265278612349931,
      "normalization_error": 0.0,
      "minimum_density": 0.9797933471369286,
      "quadrature_order": 48
    },
    {
      "case": "triangular",
      "grid": 128,
      "t": 14.0,
      "predicted_constant": 2.4494897427831783,
      "scaled_Hellinger_chord": 2.4483774263479217,
      "scaled_radial_length": 2.4483776587220705,
      "relative_chord_error": -0.00045410128314837817,
      "relative_radial_error": -0.0004540064167993796,
      "normalization_error": 0.0,
      "minimum_density": 0.9972650840944575,
      "quadrature_order": 48
    },
    {
      "case": "triangular",
      "grid": 256,
      "t": 14.0,
      "predicted_constant": 2.449489742783178,
      "scaled_Hellinger_chord": 2.448377426347925,
      "scaled_radial_length": 2.4483776587220683,
      "relative_chord_error": -0.00045410128314671283,
      "relative_radial_error": -0.00045400641680015674,
      "normalization_error": 1.1102230246251565e-16,
      "minimum_density": 0.9972645426154101,
      "quadrature_order": 80
    },
    {
      "case": "noninteger_schur",
      "grid": 128,
      "t": 6.0,
      "predicted_constant": 1.4034704637584006,
      "scaled_Hellinger_chord": 1.405087378938062,
      "scaled_radial_length": 1.4051944735001074,
      "relative_chord_error": 0.0011520835111353822,
      "relative_radial_error": 0.0012283904693584091,
      "normalization_error": 0.0,
      "minimum_density": 0.09485027307986478,
      "quadrature_order": 48
    },
    {
      "case": "noninteger_schur",
      "grid": 128,
      "t": 10.0,
      "predicted_constant": 1.4034704637584006,
      "scaled_Hellinger_chord": 1.4035000855852888,
      "scaled_radial_length": 1.4035020601357437,
      "relative_chord_error": 2.1106127740644354e-05,
      "relative_radial_error": 2.2513033340665345e-05,
      "normalization_error": 0.0,
      "minimum_density": 0.0982279569888139,
      "quadrature_order": 48
    },
    {
      "case": "noninteger_schur",
      "grid": 128,
      "t": 14.0,
      "predicted_constant": 1.4034704637584006,
      "scaled_Hellinger_chord": 1.4034710063034517,
      "scaled_radial_length": 1.4034710424730419,
      "relative_chord_error": 3.865739002240076e-07,
      "relative_radial_error": 4.12345436684447e-07,
      "normalization_error": 0.0,
      "minimum_density": 0.09868496468520921,
      "quadrature_order": 48
    },
    {
      "case": "noninteger_schur",
      "grid": 256,
      "t": 14.0,
      "predicted_constant": 1.4034704637584006,
      "scaled_Hellinger_chord": 1.403471006303451,
      "scaled_radial_length": 1.4034710424730412,
      "relative_chord_error": 3.865738997799184e-07,
      "relative_radial_error": 4.123454362403578e-07,
      "normalization_error": 0.0,
      "minimum_density": 0.09868496468520921,
      "quadrature_order": 80
    }
  ]
}


==> anc/verification/simulate_estimation.json <==
{
  "n": [
    100,
    300,
    1000,
    3000,
    10000,
    30000
  ],
  "shear": [
    0.7574111982900528,
    0.5967914547874283,
    0.5136119480735145,
    0.4883492112803129,
    0.47453281495562566,
    0.4707516509322917
  ],
  "floor": [
    0.6303855311642496,
    0.39329869585982563,
    0.2224837388555919,
    0.1549337235993432,
    0.0856741500841847,
    0.04876555250824811
  ],
  "M": [
    4,
    4,
    4,
    5,
    5,
    5
  ],
  "floor_loglog_slope": -0.4418132969169079,
  "scope": "Monte Carlo illustration with one estimator; finite subfamilies; not a proof."
}


==> anc/verification/simulate_estimation.py <==
"""Numerical illustration for Section 6 (not used in any proof).

Worst-case Monte Carlo L1 error of the truncated Fourier estimator
(Theorem 6.2) over two finite subfamilies in d = 2:
  (a) the shear family Sigma_k = a [[1+k^2, -k], [-k, 1]], a = 2 (q = e^{-1}),
      k in a fixed set; all lie at the same Fisher distance from U_2;
  (b) a family satisfying the spectral floor Sigma >= eps I, eps = 0.5.
The cutoff M_n = ceil(sqrt(log(n+1)/eps)) is the same in both panels.
Writes simulate_estimation.json and ../../images/estimation_simulation.png.
"""
import json, math, pathlib
import numpy as np

if not __debug__:
    raise RuntimeError("run without -O")
HERE = pathlib.Path(__file__).resolve().parent
G = 256
EPS = 0.5
NS = [100, 300, 1000, 3000, 10000, 30000]
REPS = 12
rng = np.random.default_rng(20261027)
idx = np.fft.fftfreq(G, d=1.0 / G).astype(int)
K1, K2 = np.meshgrid(idx, idx, indexing="ij")

def true_density(S):
    q = S[0, 0] * K1**2 + 2 * S[0, 1] * K1 * K2 + S[1, 1] * K2**2
    m = np.exp(-q / 2)
    F = np.real(np.fft.fft2(m))
    assert abs(F.mean() - 1) < 1e-9 and F.min() > -1e-9
    return F

def estimate(Y, M):
    ks = [(k1, k2) for k1 in range(-M, M + 1) for k2 in range(-M, M + 1)]
    A = np.zeros((G, G), complex)
    for k1, k2 in ks:
        A[k1 % G, k2 % G] = np.exp(1j * (k1 * Y[:, 0] + k2 * Y[:, 1])).mean()
    Gn = np.real(np.fft.fft2(A))
    Gp = np.clip(Gn, 0, None)
    return Gp / Gp.mean()

def worst_error(family, n):
    M = max(1, math.ceil(math.sqrt(math.log(n + 1) / EPS)))
    worst = 0.0
    for S, F in family:
        L = np.linalg.cholesky(S)
        errs = []
        for _ in range(REPS):
            X = rng.standard_normal((n, 2)) @ L.T
            Y = np.mod(X, 2 * np.pi)
            errs.append(np.abs(estimate(Y, M) - F).mean())
        worst = max(worst, float(np.mean(errs)))
    return M, worst

a = 2.0
shear_ks = [0, 1, 2, 3, 5, 8, 13, 21, 34]
shear = []
for k in shear_ks:
    S = a * np.array([[1 + k * k, -k], [-k, 1.0]])
    shear.append((S, true_density(S)))
floor = []
for t in [0.0, 1.0, 4.0, 16.0]:
    for v in [(1, 0), (1, 1), (1, 2)]:
        v = np.array(v, float); v /= np.linalg.norm(v)
        S = EPS * np.eye(2) + t * np.outer(v, v)
        floor.append((S, true_density(S)))
for k in [3, 8]:
    S = EPS * np.eye(2) + np.array([[1 + k * k, -k], [-k, 1.0]])
    floor.append((S, true_density(S)))

res = {"n": NS, "shear": [], "floor": [], "M": []}
for n in NS:
    M, ws = worst_error(shear, n)
    _, wf = worst_error(floor, n)
    res["M"].append(M); res["shear"].append(ws); res["floor"].append(wf)
    print(n, M, round(ws, 4), round(wf, 4), flush=True)
# shape checks (illustration only)
assert min(res["shear"]) > 0.6 * max(res["shear"])          # no decay
assert res["floor"][-1] < 0.25 * res["floor"][0]              # decays
slope = np.polyfit(np.log(NS), np.log(res["floor"]), 1)[0]
res["floor_loglog_slope"] = float(slope)
res["scope"] = "Monte Carlo illustration with one estimator; finite subfamilies; not a proof."
(HERE / "simulate_estimation.json").write_text(json.dumps(res, indent=2) + "\n")

import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
fig, ax = plt.subplots(figsize=(6.2, 3.6))
ax.loglog(NS, res["shear"], "o-", color="#993C1D", label="shear family at fixed distance from $U_2$")
ax.loglog(NS, res["floor"], "s-", color="#185FA5", label=r"spectral floor $\Sigma\succeq 0.5\,I$")
ref = res["floor"][0] * (np.array(NS) / NS[0]) ** -0.5
ax.loglog(NS, ref, ":", color="gray", label=r"slope $-1/2$")
ax.set_xlabel("sample size $n$"); ax.set_ylabel(r"worst-case mean $L^1$ error")
ax.legend(fontsize=8, frameon=False); ax.grid(True, which="both", alpha=0.25)
fig.tight_layout()
out = HERE.parent.parent / "images" / "estimation_simulation.png"
fig.savefig(out, dpi=200)
print("slope", slope, "->", out)


==> anc/verification/verification_manifest.json <==
{
  "status": "passed",
  "started_utc": "2026-10-27T10:59:35.550811+00:00",
  "ended_utc": "2026-10-27T10:59:56.169601+00:00",
  "elapsed_seconds": 20.619,
  "python": "3.13.17",
  "platform": "Linux-6.18.44-fc-v165-x86_64-with-glibc2.39",
  "packages": {
    "numpy": "2.5.3",
    "sympy": "1.14.0",
    "mpmath": "1.3.0"
  },
  "runner_sha256": "75615ad5809472005721c32d15cdf716d19834cb679070390742f0a3d7bf031c",
  "exact_rational_checks": 0,
  "exact_symbolic_checks": 0,
  "numerical_assertion_checks": 7,
  "scope": "Finite algebra and sampled numerical corroboration; not a proof certificate for every parameter.",
  "checks": [
    {
      "script": "check_metric_bounds.py",
      "category": "numerical_assertions",
      "status": "passed",
      "exit_code": 0,
      "elapsed_seconds": 0.269,
      "source_sha256": "70d1cfebbe357c79bf4b12ac956bb0b875a658fab549a5ae4627ced60e9c682e",
      "log": "run_logs/check_metric_bounds.log",
      "output_sha256": {
        "check_metric_bounds.json": "8f46488733654da5ff8f7ed2f57687f213fdf162ee4359f44000c61dce397238"
      }
    },
    {
      "script": "check_regularization.py",
      "category": "numerical_assertions",
      "status": "passed",
      "exit_code": 0,
      "elapsed_seconds": 0.419,
      "source_sha256": "a92c94e2903ee34b08a944ea22431cab6bf566a170f3331907b74eaf194889c4",
      "log": "run_logs/check_regularization.log",
      "output_sha256": {
        "check_regularization.json": "72e69ef32d6a347a977d1911cf31400b47272c92a8e0c1ad518e839d453f567b"
      }
    },
    {
      "script": "check_statistical_identity.py",
      "category": "numerical_assertions",
      "status": "passed",
      "exit_code": 0,
      "elapsed_seconds": 1.469,
      "source_sha256": "4835495e8c5ae6afc56cdf952041f34575bc3e34e93ff36dd66e772c3c244d06",
      "log": "run_logs/check_statistical_identity.log",
      "output_sha256": {
        "check_statistical_identity.json": "c35f0baed57dc18b325df68ac05627cd7081d7149b5524e37135965eef8582ed"
      }
    },
    {
      "script": "verify_heat_contraction.py",
      "category": "numerical_assertions",
      "status": "passed",
      "exit_code": 0,
      "elapsed_seconds": 1.925,
      "source_sha256": "d460e9e82c674961723df04996e86892fee7d926908efd58f1960dc488517e01",
      "log": "run_logs/verify_heat_contraction.log",
      "output_sha256": {
        "heat_contraction_results.json": "346d4a132e72e51e09f131039aaff0a7371b24157674d14aac5ccabb7b7031d0"
      }
    },
    {
      "script": "verify_heat_contraction_2d.py",
      "category": "numerical_assertions",
      "status": "passed",
      "exit_code": 0,
      "elapsed_seconds": 18.611,
      "source_sha256": "369e18710ebae4a8e2b6495e8b5dbaeb65d28198150aa020253275c3ba25f1c0",
      "log": "run_logs/verify_heat_contraction_2d.log",
      "output_sha256": {
        "heat_contraction_2d_results.json": "fddcb0ff831257cddc6dc91cb2c58a0f5988ce5ed8f29d7d2ee8fc296b527e29"
      }
    },
    {
      "script": "verify_new_geometry.py",
      "category": "numerical_assertions",
      "status": "passed",
      "exit_code": 0,
      "elapsed_seconds": 1.424,
      "source_sha256": "cb78578adc9f69f9e0f9cd40651b858254faca63e9a3850952435ec851c05dc0",
      "log": "run_logs/verify_new_geometry.log",
      "output_sha256": {
        "sharp_distance_checks.json": "524b8211044154f01eda452c5702f5298eb3dd738f6cb4ff03cef65c2955eb10"
      }
    },
    {
      "script": "verify_sharp_distance_independent.py",
      "category": "numerical_assertions",
      "status": "passed",
      "exit_code": 0,
      "elapsed_seconds": 16.997,
      "source_sha256": "857d6c92745955a0c15d77647e7bbe1cabf2758c6569c99d2fe579420f0e89a5",
      "log": "run_logs/verify_sharp_distance_independent.log",
      "output_sha256": {}
    }
  ]
}


==> anc/verification/verify_heat_contraction.py <==
"""Numerical checks of the heat contraction theorem; not proof certificates.

Python dependencies: numpy. Periodic trapezoidal quadrature is compared at
8192 and 16384 nodes. The mathematical proof is in the manuscript.
"""

if not __debug__:
    raise RuntimeError("Verification requires assertions; do not use -O.")

from pathlib import Path
import json
import numpy as np


def coefficients(q, count):
    u = 2 * np.pi * np.arange(count) / count
    n = np.arange(1, 33, dtype=float)[:, None]
    c = q ** (n * n)
    phase = n * u
    density = 1 + 2 * np.sum(c * np.cos(phase), axis=0)
    du = -2 * np.sum(n * c * np.sin(phase), axis=0)
    dq = 2 * np.sum(n * n * c / q * np.cos(phase), axis=0)
    assert density.min() > 0
    return np.array([np.mean(du * du / density), np.mean(dq * dq / density)])


def run(count):
    rows = []
    for t in (0.4, 1.0, 2.0, 4.0):
        # A rigorous (nonoptimal) lower bound for min k_t from a nearest lift.
        # It avoids a numerical minimization in the bound being checked.
        b_lower = np.sqrt(2 * np.pi / t) * np.exp(-np.pi**2 / (2 * t))
        for q in (0.05, 0.2, 0.4, 0.6, 0.75):
            old = coefficients(q, count)
            new = coefficients(q * np.exp(-t / 2), count)
            ratios = new / old * np.array([1.0, np.exp(-t)])
            assert np.max(ratios) < 1 - b_lower + 1e-10
            rows.append(dict(t=t, q=q, angular_squared_ratio=float(ratios[0]),
                             radial_squared_ratio=float(ratios[1]),
                             squared_contraction_bound=float(1 - b_lower)))
    return rows


if __name__ == '__main__':
    low, high = run(8192), run(16384)
    error = max(abs(a[k]-b[k]) for a,b in zip(low,high)
                for k in ('angular_squared_ratio','radial_squared_ratio'))
    assert error < 1e-9
    result = dict(status='passed', method='periodic trapezoidal Fourier quadrature',
                  cases=len(high), maximum_grid_difference=error,
                  limitation='Numerical corroboration only; no interval certification.',
                  rows=high)
    target = Path(__file__).with_name('heat_contraction_results.json')
    target.write_text(json.dumps(result, indent=2)+'\n')
    print(json.dumps({k:v for k,v in result.items() if k!='rows'}, indent=2))


==> anc/verification/verify_heat_contraction_2d.py <==
"""Numerical corroboration of the speed inequality behind Theorem 4.1 in d=2.

For random full-covariance points (mu, Sigma) and tangents (v, H), checks
    I(Sigma+tI)[V] <= (1-b_t) I(Sigma)[V],
where I(Sigma)[V] = int (dF[V])^2 / F dnu is the wrapped Fisher speed squared.
Densities and tangent derivatives use the positive spatial (lifted) Gaussian sum,
so F > 0 by construction. The minimum b_t is evaluated by a positive spatial
Gaussian sum and cross-checked against theta_4(e^{-t/2})^2 at 70 digits.
Two observation grids and two spatial truncations are compared. These are
convergence diagnostics, not certified error bounds or proofs.
Dependencies: numpy, mpmath.  Exit status is nonzero if any check fails.
"""

if not __debug__:
    raise RuntimeError("Verification requires assertions; do not use -O.")

import sys, json
import numpy as np
from mpmath import mp, jtheta, exp as mexp
mp.dps = 70
rng = np.random.default_rng(1)
GEN = 25

def fisher_speed2(mu, Sig, v, H, N, extra_lifts=0):
    th = 2*np.pi*np.arange(N)/N
    T1, T2 = np.meshgrid(th, th, indexing='ij')
    Si = np.linalg.inv(Sig); det = np.linalg.det(Sig)
    lam_max = np.linalg.eigvalsh(Sig).max()
    K = int(np.ceil((9*np.sqrt(lam_max) + np.pi)/(2*np.pi))) + 1 + extra_lifts
    F = np.zeros_like(T1); dF = np.zeros_like(T1)
    a = Si@v; B = Si@H@Si; trSH = np.trace(Si@H)
    for k1 in range(-K, K+1):
        for k2 in range(-K, K+1):
            z1 = T1 - mu[0] + 2*np.pi*k1; z2 = T2 - mu[1] + 2*np.pi*k2
            q = Si[0,0]*z1*z1 + 2*Si[0,1]*z1*z2 + Si[1,1]*z2*z2
            phi = np.exp(-q/2)/(2*np.pi*np.sqrt(det))
            score = a[0]*z1 + a[1]*z2 + 0.5*(B[0,0]*z1*z1 + 2*B[0,1]*z1*z2 + B[1,1]*z2*z2 - trSH)
            F += phi; dF += phi*score
    F *= (2*np.pi)**2; dF *= (2*np.pi)**2           # densities w.r.t. normalized Haar measure
    assert np.all(np.isfinite(F)) and np.all(np.isfinite(dF)) and F.min() > 0
    speed = float(np.mean(dF**2/F))
    assert np.isfinite(speed) and speed > 0
    return speed, float(np.mean(F)), K

def b_t(t):
    tt = mp.mpf(str(t))
    spatial = mp.sqrt(2*mp.pi/tt)*mp.fsum(
        mp.exp(-(mp.pi+2*mp.pi*k)**2/(2*tt)) for k in range(-12,13))
    theta = jtheta(4, 0, mexp(-tt/2))
    assert spatial > 0 and abs(theta/spatial-1) < mp.mpf('1e-45')
    return spatial**2

# The previous Fourier checker lost this tiny minimum's sign.  Keep the
# complete subtraction in high precision: binary64 rounds 1-b_t to 1 here.
regression_t = '0.20031342657605056'
regression_bt = b_t(regression_t)
assert 0 < regression_bt < 1 and 0 < 1-regression_bt < 1

results = []; skipped = 0
for trial in range(GEN):
    Mx = rng.normal(size=(2,2)); Sig = Mx@Mx.T*rng.uniform(.1,1.5) + 0.05*np.eye(2)
    mu = rng.uniform(0, 2*np.pi, 2); v = rng.normal(size=2)
    H = rng.normal(size=(2,2)); H = H + H.T; t = rng.uniform(0.5, 4.0)
    lam_min = np.linalg.eigvalsh(Sig).min()
    N = int(max(128, 2*np.ceil(2*np.pi/(0.15*np.sqrt(lam_min))/2)))
    s0, m0, K0 = fisher_speed2(mu, Sig, v, H, N)
    s0b, m0b, _ = fisher_speed2(mu, Sig, v, H, 2*N)
    s0x, _, _ = fisher_speed2(mu, Sig, v, H, N, extra_lifts=1)
    st, mt, Kt = fisher_speed2(mu, Sig + t*np.eye(2), v, H, N)
    stb, mtb, _ = fisher_speed2(mu, Sig + t*np.eye(2), v, H, 2*N)
    stx, _, _ = fisher_speed2(mu, Sig + t*np.eye(2), v, H, N, extra_lifts=1)
    grid_err = max(abs(s0-s0b)/s0b, abs(st-stb)/max(stb, 1e-300))
    truncation_err = max(abs(s0-s0x)/s0x, abs(st-stx)/stx)
    bt = b_t(t)
    assert 0 < bt < 1, bt
    normalization_error = max(abs(m-1) for m in (m0,m0b,mt,mtb))
    assert normalization_error < 1e-10
    assert grid_err < 1e-9, grid_err
    assert truncation_err < 1e-11, truncation_err
    ratio = mp.mpf(stb)/((1-bt)*mp.mpf(s0b))
    assert mp.isfinite(ratio) and ratio <= 1+mp.mpf('1e-8')
    results.append(dict(trial=trial, t=t, lam_min=float(lam_min),
                        mu=mu.tolist(), covariance=Sig.tolist(), mean_tangent=v.tolist(),
                        covariance_tangent=H.tolist(), grid=N, fine_grid=2*N,
                        original_lift_cutoff=K0, heated_lift_cutoff=Kt,
                        b_t=mp.nstr(bt,60), one_minus_b_t=mp.nstr(1-bt,60),
                        ratio=float(ratio), grid_rel_diff=grid_err,
                        truncation_rel_diff=truncation_err,
                        normalization_error=normalization_error))
evaluated = len(results)
worst = max(r['ratio'] for r in results)
print(f'generated {GEN}, excluded {skipped}, evaluated {evaluated}')
print(f'max speed^2 ratio / (1-b_t) = {worst:.6f}  (must be <= 1)')
print(f'min b_t = {float(min(mp.mpf(r["b_t"]) for r in results)):.3e}, max grid rel. diff = {max(r["grid_rel_diff"] for r in results):.2e}')
print(f'max spatial truncation rel. diff = {max(r["truncation_rel_diff"] for r in results):.2e}')
assert evaluated == GEN and skipped == 0
assert worst <= 1 + 1e-8
out = sys.argv[1] if len(sys.argv) > 1 else 'heat_contraction_2d_results.json'
json.dump(dict(generated=GEN, excluded=skipped, evaluated=evaluated, max_ratio=worst, cases=results,
               random_seed=1, working_decimal_digits_for_heat_minimum=mp.dps,
               parameter_scope='Sigma=M M^T U(0.1,1.5)+0.05 I; t in [0.5,4]; this differs from the original failed Fourier sample range',
               small_t_regression=dict(t=regression_t,b_t=mp.nstr(regression_bt,60),one_minus_b_t=mp.nstr(1-regression_bt,60)),
               status='passed', limitation='floating-point corroboration; not an interval certificate'),
          open(out, 'w'), indent=2)
print('status: passed')


==> anc/verification/verify_new_geometry.py <==
#!/usr/bin/env python3
"""Numerical diagnostics for the sharp-distance proposition, not proof certificates.

Requirements: Python 3 and NumPy. Run e.g.
  python verify_new_geometry.py --output sharp_distance_checks.json

The unknown intrinsic distance is bracketed by a square-root chord below
and the length of an admissible conditional-covariance ray above. This
script does not equate either numerical bound with intrinsic distance.
"""

if not __debug__:
    raise RuntimeError("Verification requires assertions; do not use -O.")

import argparse
import json
import platform
from pathlib import Path

import numpy as np


def ifft_real(coeff):
    result = np.fft.ifftn(coeff) * coeff.size
    if np.max(np.abs(result.imag)) > 1e-11:
        raise AssertionError("Conjugate symmetry failed")
    return result.real


def setup(case, grid):
    frequencies = np.fft.fftfreq(grid) * grid
    k, l = np.meshgrid(frequencies, frequencies, indexing="ij")
    if case == "square":
        h = k * k + l * l
        fixed = np.zeros_like(h)
        f = np.ones_like(h)
        expected = 2.0
        shell = (h == 1).astype(float)
    elif case == "triangular":
        h = k * k + k * l + l * l
        fixed = np.zeros_like(h)
        f = np.ones_like(h)
        expected = np.sqrt(6.0)
        shell = (h == 1).astype(float)
    elif case == "noninteger_schur":
        # m=r=1, S=1, B=1.3, D=0.37; covariance
        # [[t+D^2*B,D*B],[D*B,B]], with conditional covariance t.
        h = k * k
        fixed = 1.3 * (l + 0.37 * k) ** 2
        f = ifft_real(np.where(k == 0, np.exp(-fixed / 2), 0))
        shell = np.where(h == 1, np.exp(-fixed / 2), 0)
        expected = None
    else:
        raise ValueError(case)
    H = ifft_real(shell)
    amplitude = float(np.sqrt(np.mean(H * H / f)))
    if expected is not None:
        assert abs(amplitude - expected) < 1e-12
    assert np.min(f) > 0
    return h, fixed, f, amplitude


def bounds(case, grid, t, quadrature_order=48):
    h, fixed, f, amplitude = setup(case, grid)

    def density_and_speed(u):
        coeff = np.exp(-(u * h + fixed) / 2)
        F = ifft_real(coeff)
        dF = ifft_real(-0.5 * h * coeff)
        assert np.min(F) > 0
        speed = float(np.sqrt(np.mean(dF * dF / F)))
        return F, speed

    F, _ = density_and_speed(t)
    lower = float(2 * np.sqrt(np.mean((np.sqrt(F) - np.sqrt(f)) ** 2)))
    nodes, weights = np.polynomial.legendre.leggauss(quadrature_order)
    nodes, weights = (nodes + 1) / 2, weights / 2
    # u=t-2 log(v) sends the infinite radial tail to 0<v<1.
    upper = sum(float(weight) * 2 * density_and_speed(t - 2 * np.log(v))[1] / v
                for v, weight in zip(nodes, weights))
    scale = float(np.exp(t / 2))
    assert lower <= upper + 1e-11
    return {
        "case": case,
        "grid": grid,
        "t": t,
        "predicted_constant": amplitude,
        "scaled_Hellinger_chord": lower * scale,
        "scaled_radial_length": upper * scale,
        "relative_chord_error": lower * scale / amplitude - 1,
        "relative_radial_error": upper * scale / amplitude - 1,
        "normalization_error": float(abs(np.mean(F) - 1)),
        "minimum_density": float(np.min(F)),
        "quadrature_order": quadrature_order,
    }


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--output", default="sharp_distance_checks.json")
    args = parser.parse_args()
    rows = []
    for case in ("square", "triangular", "noninteger_schur"):
        for t in (6.0, 10.0, 14.0):
            result = bounds(case, 128, t)
            rows.append(result)
            assert result["normalization_error"] < 1e-12
        # The last value is compared independently at finer observation
        # resolution and higher quadrature order.
        finer = bounds(case, 256, 14.0, 80)
        for key in ("predicted_constant", "scaled_Hellinger_chord", "scaled_radial_length"):
            assert abs(finer[key] - rows[-1][key]) < 1e-8, (case, key)
        assert abs(rows[-1]["relative_chord_error"]) < 0.002
        assert abs(rows[-1]["relative_radial_error"]) < 0.002
        rows.append(finer)
    payload = {
        "status": "passed_numerical_diagnostics",
        "scope": "Bounds and asymptotic leading constants; not an intrinsic-distance solver or proof certificate.",
        "python": platform.python_version(),
        "numpy": np.__version__,
        "analytic_constants": {"square": 2.0, "triangular": float(np.sqrt(6))},
        "rows": rows,
    }
    Path(args.output).write_text(json.dumps(payload, indent=2) + "\n", encoding="utf-8")
    print(json.dumps({"status": payload["status"], "output": str(Path(args.output).resolve()),
                      "checks": len(rows),
                      "limiting_constants": {case: rows[i * 4]["predicted_constant"]
                                             for i, case in enumerate(("square", "triangular", "noninteger_schur"))}}, indent=2))


if __name__ == "__main__":
    main()


==> anc/verification/verify_sharp_distance_independent.py <==

if not __debug__:
    raise RuntimeError("Verification requires assertions; do not use -O.")

# Independent check of Proposition 3.5 (new parameters): chord lower bound and
# ray-tail upper bound vs predicted leading constant. Numerical corroboration only.
# Independent check of Prop 10.5: chord lower bound and ray-tail upper bound
# vs predicted A e^{-t lambda/2}; new parameter choices not in the supplied script.
import numpy as np
from numpy.polynomial.legendre import leggauss
N=192
x=2*np.pi*np.arange(N)/N
X,Y=np.meshgrid(x,x,indexing='ij')
K=12
ks=np.arange(-K,K+1)
def density(Sig,mu,deriv=None):
    F=np.zeros_like(X); dF=np.zeros_like(X)
    for a in ks:
        for b in ks:
            n=np.array([a,b]); q=n@Sig@n
            if q>200: continue
            ph=np.cos(a*(X-mu[0])+b*(Y-mu[1]))
            F+=np.exp(-q/2)*ph
            if deriv is not None:
                dF+=-0.5*(n@deriv@n)*np.exp(-q/2)*ph
    return F,dF
def case(name,Sfun,dS,mu,t,f,A):
    Sig=Sfun(t); F,_=density(Sig,mu)
    chord=2*np.sqrt(np.mean((np.sqrt(F)-np.sqrt(f))**2))
    # ray tail length: integral_t^inf sqrt(mean(dF^2/F)) dt, map u in (0,1): t+ u/(1-u)
    g,w=leggauss(60); u=(g+1)/2; w=w/2
    tot=0
    for ui,wi in zip(u,w):
        tt=t+ui/(1-ui); jac=1/(1-ui)**2
        Ft,dFt=density(Sfun(tt),mu,dS)
        tot+=wi*jac*np.sqrt(np.mean(dFt**2/Ft))
    return chord,tot
# Case 1: r=0, S=[[2,.3],[.3,1]], N(S)=2, lambda=1
S=np.array([[2,.3],[.3,1.]])
res=[]
for t in [8,12]:
    c,u=case('S',lambda t:t*S,S,[0.4,-1.0],t,1.0,None)
    print('r=0 t',t,'chord*e^{t/2}',c*np.exp(t/2),'ray*e^{t/2}',u*np.exp(t/2),'pred',np.sqrt(2))
    res.append((c*np.exp(t/2),u*np.exp(t/2)))
def check(res,pred,name):
    for c,u in res: assert np.isfinite(c) and np.isfinite(u) and 0<c<=u*(1+1e-12), (name,c,u)
    e=[max(abs(c-pred),abs(u-pred))/pred for c,u in res]
    assert e[-1]<e[0] and e[-1]<1e-5, (name,e)
    print(name,'checks passed: chord<=ray, both positive, relative error',e)
check(res,np.sqrt(2),'r=0')
# Case 2: m=r=1, S=.7,B=.9,D=.4, alpha=.3,beta=1.1
Sm,B,Dd,al,be=0.7,0.9,0.4,0.3,1.1
def Sig(t): return np.array([[t*Sm+Dd*B*Dd,Dd*B],[B*Dd,B]])
dS=np.array([[Sm,0],[0,0.]])
# residual density f(y) and H
f=np.zeros_like(X); H=np.zeros_like(X)
for l in ks:
    f+=np.exp(-l*l*B/2)*np.cos(l*(Y-be))
    for k in [1,-1]:
        H+=np.exp(-(l+Dd*k)**2*B/2)*np.cos(k*(al-X)+l*(be-Y))
A=np.sqrt(np.mean(H**2/f))
res=[]
for t in [10,16]:
    c,u=case('P',Sig,dS,[al,be],t,f,A)
    print('partial t',t,'chord*e^{t lam/2}',c*np.exp(t*Sm/2),'ray*e^{..}',u*np.exp(t*Sm/2),'pred A',A)
    res.append((c*np.exp(t*Sm/2),u*np.exp(t*Sm/2)))
check(res,A,'partial')
print('status: passed')

